Double copy structure of CFT correlators

We consider the momentum-space 3-point correlators of currents, stress tensors and marginal scalar operators in general odd-dimensional conformal field theories. We show that the flat space limit of these correlators is spanned by gauge and gravitational scattering amplitudes in one higher dimension which are related by a double copy. Moreover, we recast three-dimensional CFT correlators in terms of tree-level Feynman diagrams without energy conservation, suggesting double copy structure beyond the flat space limit.

==> dSDoubleCopy.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[    265847,       7021]
NotebookOptionsPosition[    255942,       6799]
NotebookOutlinePosition[    256307,       6815]
CellTagsIndexPosition[    256264,       6812]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Generic functions for this file, symmetric polynomials etc. ", "Section",
 CellChangeTimes->{{3.7473789725828876`*^9, 3.7473789737979193`*^9}, {
   3.748584280665739*^9, 3.748584292497233*^9}, {3.7485853532783546`*^9, 
   3.7485853555758667`*^9}, 3.749290631132194*^9, {3.7534513012839727`*^9, 
   3.753451318659972*^9}},ExpressionUUID->"ca081670-9e5c-4568-83d3-\
6fe8fa14bf87"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Parse", " ", 
     RowBox[{"brackets", ".", " ", "If"}], " ", "numbers", " ", "are", " ", 
     "all", " ", "1", " ", "digit"}], ",", " ", 
    RowBox[{"remove", " ", 
     RowBox[{"spaces", ".", " ", "If"}], " ", "not"}], ",", " ", 
    RowBox[{
    "leave", " ", "them", " ", "in", " ", "to", " ", "avoid", " ", 
     "ambiguity"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"bracketdispfunc", "[", "list_", "]"}], ":=", 
    RowBox[{"Row", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"With", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"nobars", "=", " ", 
             RowBox[{"#", "/.", " ", 
              RowBox[{
               RowBox[{"OverBar", "[", "x_", "]"}], "\[RuleDelayed]", " ", 
               "x"}]}]}], "}"}], ",", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"MatchQ", "[", 
               RowBox[{"nobars", ",", 
                RowBox[{"{", 
                 RowBox[{"_Integer", ".."}], "}"}]}], "]"}], " ", "&&", " ", 
              RowBox[{
               RowBox[{"Union", "[", 
                RowBox[{"IntegerLength", "/@", "nobars"}], "]"}], " ", "===", 
               " ", 
               RowBox[{"{", "1", "}"}]}]}], ")"}], "\[IndentingNewLine]", "||", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"MatchQ", "[", 
               RowBox[{"nobars", ",", 
                RowBox[{"{", 
                 RowBox[{"_Symbol", ".."}], "}"}]}], "]"}], " ", "&&", " ", 
              RowBox[{
               RowBox[{"Union", "[", 
                RowBox[{"StringLength", "/@", 
                 RowBox[{"SymbolName", "/@", "nobars"}]}], "]"}], " ", "===", 
               " ", 
               RowBox[{"{", "1", "}"}]}]}], ")"}]}]}], "]"}], 
         "\[IndentingNewLine]", ",", "#", ",", 
         RowBox[{"Riffle", "[", 
          RowBox[{"#", ",", "\"\< \>\""}], "]"}]}], "]"}], "&"}], "@", 
      "list"}], "]"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"make", " ", "expressions", " ", 
     RowBox[{"pretty", ".", " ", "This"}], " ", "is", " ", "a", " ", "good", 
     " ", "place", " ", "to", " ", "read", " ", "off", " ", "what", " ", 
     "internal", " ", "usage", " ", "symbols", " ", "are"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"disp", "[", "expr_", "]"}], ":=", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"expr", "\[IndentingNewLine]", "/.", 
                    RowBox[{
                    RowBox[{"a", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}], 
                    "\[Rule]", "\"\<E\>\""}]}], "\[IndentingNewLine]", "/.", 
                   RowBox[{
                    RowBox[{"b", "[", "i_", "]"}], "\[RuleDelayed]", " ", 
                    RowBox[{"Subscript", "[", 
                    RowBox[{"b", ",", "i"}], "]"}]}]}], "\[IndentingNewLine]",
                   "/.", 
                  RowBox[{
                   RowBox[{"f", "[", "i__", "]"}], "\[RuleDelayed]", 
                   RowBox[{"Superscript", "[", 
                    RowBox[{"f", ",", 
                    RowBox[{"Row", "[", 
                    RowBox[{"{", "i", "}"}], "]"}]}], "]"}]}]}], 
                 "\[IndentingNewLine]", "/.", 
                 RowBox[{
                  RowBox[{"C1", "[", "i__", "]"}], "\[RuleDelayed]", 
                  RowBox[{"Superscript", "[", 
                   RowBox[{"C1", ",", 
                    RowBox[{"Row", "[", 
                    RowBox[{"{", "i", "}"}], "]"}]}], "]"}]}]}], 
                "\[IndentingNewLine]", "/.", 
                RowBox[{
                 RowBox[{"a", "[", 
                  RowBox[{"1", ",", "x_"}], "]"}], "\[RuleDelayed]", 
                 RowBox[{"Subscript", "[", 
                  RowBox[{"a", ",", 
                   RowBox[{"Row", "[", "x", "]"}]}], "]"}]}]}], 
               "\[IndentingNewLine]", "/.", 
               RowBox[{
                RowBox[{"a", "[", 
                 RowBox[{"2", ",", "x_"}], "]"}], "\[RuleDelayed]", 
                RowBox[{"Subscript", "[", 
                 RowBox[{"b", ",", 
                  RowBox[{"Row", "[", "x", "]"}]}], "]"}]}]}], 
              "\[IndentingNewLine]", "/.", 
              RowBox[{
               RowBox[{"a", "[", 
                RowBox[{"3", ",", "x_"}], "]"}], "\[RuleDelayed]", 
               RowBox[{"Subscript", "[", 
                RowBox[{"c", ",", 
                 RowBox[{"Row", "[", "x", "]"}]}], "]"}]}]}], 
             "\[IndentingNewLine]", "/.", 
             RowBox[{
              RowBox[{"Global`B", "[", "x_", "]"}], "\[RuleDelayed]", " ", 
              RowBox[{"OverBar", "[", "x", "]"}]}]}], "\[IndentingNewLine]", "/.", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"ang", "[", "b__", "]"}], "\[RuleDelayed]", 
              RowBox[{"(", 
               RowBox[{"Row", "[", 
                RowBox[{"{", 
                 RowBox[{"\"\<\[LeftAngleBracket]\>\"", ",", 
                  RowBox[{"bracketdispfunc", "[", 
                   RowBox[{"{", "b", "}"}], "]"}], ",", 
                  "\"\<\[RightAngleBracket]\>\""}], "}"}], "]"}], ")"}]}], 
             ")"}]}], "\[IndentingNewLine]", "/.", 
           RowBox[{
            RowBox[{"dot", "[", 
             RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", " ", 
            RowBox[{"Row", "[", 
             RowBox[{"{", 
              RowBox[{"a", ",", "\"\<\[CenterDot]\>\"", ",", "b"}], "}"}], 
             "]"}]}]}], "\[IndentingNewLine]", "/.", 
          RowBox[{
           RowBox[{"k", "[", "i_", "]"}], "\[RuleDelayed]", 
           RowBox[{"Subscript", "[", 
            RowBox[{"\"\<k\>\"", ",", "i"}], "]"}]}]}], " ", 
         "\[IndentingNewLine]", "/.", 
         RowBox[{
          RowBox[{"k", "[", 
           RowBox[{"i_", ",", "j_"}], "]"}], "\[RuleDelayed]", 
          RowBox[{"Superscript", "[", 
           RowBox[{
            RowBox[{"Subscript", "[", 
             RowBox[{"\"\<k\>\"", ",", "i"}], "]"}], ",", "j"}], "]"}]}]}], 
        "\[IndentingNewLine]", "/.", 
        RowBox[{
         RowBox[{"e", "[", "i_", "]"}], "\[RuleDelayed]", 
         RowBox[{"Subscript", "[", 
          RowBox[{"\"\<\[CurlyEpsilon]\>\"", ",", "i"}], "]"}]}]}], 
       "\[IndentingNewLine]", "/.", 
       RowBox[{
        RowBox[{"e", "[", 
         RowBox[{"i_", ",", "j_"}], "]"}], "\[RuleDelayed]", 
        RowBox[{"Superscript", "[", 
         RowBox[{
          RowBox[{"Subscript", "[", 
           RowBox[{"\"\<\[CurlyEpsilon]\>\"", ",", "i"}], "]"}], ",", "j"}], 
         "]"}]}]}], "\[IndentingNewLine]", "//", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"MatchQ", "[", 
          RowBox[{"#", ",", 
           RowBox[{"_", "?", "MatrixQ"}]}], "]"}], ",", 
         RowBox[{"MatrixForm", "[", "#", "]"}], ",", "#"}], "]"}], "&"}]}], 
     ")"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "symmetrise", " ", "heads", " ", "over", " ", "all", " ", "of", " ", 
     "their", " ", "labels", " ", "as", " ", "though", " ", "they", " ", 
     "were", " ", "symmetric", " ", "brackets"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"symmmetrise", "[", 
     RowBox[{"expr_", ",", "heads_"}], "]"}], ":=", " ", 
    RowBox[{"expr", " ", "/.", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"#", "[", "x__", "]"}], "\[RuleDelayed]", " ", 
         RowBox[{"#", "@@", 
          RowBox[{"Sort", "[", 
           RowBox[{"{", "x", "}"}], "]"}]}]}], "&"}], "/@", "heads"}], 
      ")"}]}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "replacement", " ", "rule", " ", "only", " ", "inside", " ", "specified", 
     " ", "heads"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ReplaceWithin", "[", 
     RowBox[{"expr_", ",", 
      RowBox[{
       RowBox[{"{", "heads__", "}"}], "|", "head_"}], ",", "rules_"}], "]"}], 
    ":=", 
    RowBox[{"expr", "/.", 
     RowBox[{
      RowBox[{"foo", ":", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"heads", "|", "head"}], ")"}], "[", "__", "]"}]}], 
      "\[RuleDelayed]", 
      RowBox[{"(", 
       RowBox[{"foo", "/.", "rules"}], ")"}]}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "take", " ", "a", " ", "function", " ", "of", " ", "variables", " ", 
      "with", " ", "given", " ", "heads"}], ",", " ", 
     RowBox[{
     "and", " ", "make", " ", "it", " ", "into", " ", "a", " ", "function", 
      " ", "on", " ", "S3"}], ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"inside", " ", "those", " ", "heads", " ", 
         RowBox[{"only", ".", " ", "Eg"}], " ", 
         RowBox[{"makeS3function", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"k", "[", "1", "]"}], " ", "+", " ", 
            RowBox[{"k", "[", "2", "]"}]}], ",", 
           RowBox[{"{", "k", "}"}]}], "]"}], " ", "becomes", " ", 
         RowBox[{"k", "[", "#1", "]"}]}], "+", 
        RowBox[{"k", "[", "#2", "]"}]}], "&"}], "."}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"makeS3function", "[", 
     RowBox[{"expr_", ",", "heads_"}], "]"}], ":=", " ", 
    RowBox[{
     RowBox[{"Evaluate", "[", 
      RowBox[{"ReplaceWithin", "[", 
       RowBox[{"expr", ",", "heads", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "\[Rule]", " ", "#1"}], ",", 
          RowBox[{"2", "\[Rule]", " ", "#2"}], ",", " ", 
          RowBox[{"3", "\[Rule]", " ", "#3"}]}], "}"}]}], "]"}], "]"}], 
     "&"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Replace", " ", "symmetric", " ", "polynomials", " ", "with", " ", 
     "explicit", " ", "function", " ", "of", " ", 
     RowBox[{"k", "[", "i", "]"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"repsym", "[", "expr_", "]"}], ":=", 
    RowBox[{"expr", "/.", 
     RowBox[{
      RowBox[{"a", "[", 
       RowBox[{"j_", ",", "x_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"SymmetricPolynomial", "[", 
       RowBox[{"j", ",", 
        RowBox[{"k", "/@", "x"}]}], "]"}]}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "undo", " ", "replacement", " ", "to", " ", "write", " ", "into", " ", 
     "terms", " ", "of", " ", "the", " ", "a", " ", "symbols"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"unrepsym", "[", "expr_", "]"}], ":=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"expr", "/.", 
         RowBox[{
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], "+", 
           RowBox[{"k", "[", "2", "]"}], "+", 
           RowBox[{"k", "[", "3", "]"}]}], "\[Rule]", " ", 
          RowBox[{"a", "[", 
           RowBox[{"1", ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}]}]}], "/.", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], 
           RowBox[{"k", "[", "2", "]"}]}], "+", 
          RowBox[{
           RowBox[{"k", "[", "2", "]"}], 
           RowBox[{"k", "[", "3", "]"}]}], "+", 
          RowBox[{
           RowBox[{"k", "[", "3", "]"}], 
           RowBox[{"k", "[", "1", "]"}]}]}], "\[Rule]", " ", 
         RowBox[{"a", "[", 
          RowBox[{"2", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}]}]}], "/.", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"k", "[", "1", "]"}], "b_."], 
         SuperscriptBox[
          RowBox[{"k", "[", "2", "]"}], "b_."], 
         SuperscriptBox[
          RowBox[{"k", "[", "3", "]"}], "b_."]}], "\[RuleDelayed]", " ", 
        RowBox[{
         RowBox[{"(", " ", 
          RowBox[{"a", "[", 
           RowBox[{"3", ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}], ")"}], "^", 
         "b"}]}]}], "/.", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"k", "[", "2", "]"}], " ", 
         RowBox[{"k", "[", "3", "]"}]}], "+", 
        RowBox[{
         RowBox[{"k", "[", "1", "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"k", "[", "2", "]"}], "+", 
           RowBox[{"k", "[", "3", "]"}]}], ")"}]}]}], "\[Rule]", " ", 
       RowBox[{"a", "[", 
        RowBox[{"2", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}]}]}], "/.", 
     RowBox[{
      RowBox[{
       RowBox[{"k", "[", "1", "]"}], 
       RowBox[{"k", "[", "2", "]"}], 
       RowBox[{"k", "[", "3", "]"}]}], "\[RuleDelayed]", " ", 
      RowBox[{"(", " ", 
       RowBox[{"a", "[", 
        RowBox[{"3", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}], ")"}]}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "specific", " ", "replacement", " ", "for", " ", "the", " ", "contact", 
     " ", "term"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"repsymcontact", "[", "expr_", "]"}], ":=", 
    RowBox[{"expr", "/.", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"a", "[", 
          RowBox[{"1", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}], "3"], "-", 
        RowBox[{"3", 
         RowBox[{"a", "[", 
          RowBox[{"1", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}], 
         RowBox[{"a", "[", 
          RowBox[{"2", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"3", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}]}]}], ")"}], 
      "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"k", "[", "1", "]"}], "3"], "+", 
       SuperscriptBox[
        RowBox[{"k", "[", "2", "]"}], "3"], "+", 
       SuperscriptBox[
        RowBox[{"k", "[", "3", "]"}], "3"]}]}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "antisymmetrise", " ", "the", " ", "coefficients", " ", "from", " ", 
     "JJJ"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"antisymJJJ", "[", "expr_", "]"}], ":=", " ", 
    RowBox[{"expr", "//", 
     RowBox[{
      RowBox[{"Antisymmetrise", "[", 
       RowBox[{"#", ",", 
        RowBox[{"{", 
         RowBox[{"f", ",", "C1"}], "}"}]}], "]"}], "&"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "symmetrise", " ", "labels", " ", "of", " ", "the", " ", "a", " ", 
     "variables", " ", 
     RowBox[{"(", 
      RowBox[{
      "they", " ", "are", " ", "symmetric", " ", "polynomials", " ", "after", 
       " ", "all"}], ")"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"symmetrisea", "[", "expr_", "]"}], ":=", " ", 
    RowBox[{"expr", "/.", 
     RowBox[{
      RowBox[{"a", "[", 
       RowBox[{"x_", ",", "l_"}], "]"}], "\[RuleDelayed]", " ", 
      RowBox[{"a", "[", 
       RowBox[{"x", ",", 
        RowBox[{"Sort", "[", "l", "]"}]}], "]"}]}]}]}], "\[IndentingNewLine]",
    "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"replace", " ", "J", " ", "with", " ", "eqn", " ", "2.4"}], ";", 
     " ", 
     RowBox[{
      RowBox[{
      "the", " ", "area", " ", "of", " ", "the", " ", "triangle", " ", 
       "formed", " ", "by", " ", "3", " ", "3"}], "-", 
      RowBox[{"momentum", " ", "vectors"}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"repJsquared", "[", "expr_", "]"}], " ", ":=", " ", 
    RowBox[{"expr", "/.", " ", 
     RowBox[{"J", "\[Rule]", " ", 
      RowBox[{"\[Sqrt]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"a", "[", 
            RowBox[{"1", ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}], "4"]}], " ", 
         "-", 
         RowBox[{"8", 
          RowBox[{"a", "[", 
           RowBox[{"1", ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}], 
          RowBox[{"a", "[", 
           RowBox[{"3", ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}]}], "+", 
         RowBox[{"4", 
          RowBox[{"a", "[", 
           RowBox[{"2", ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}], 
          SuperscriptBox[
           RowBox[{"a", "[", 
            RowBox[{"1", ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}], "2"]}]}], 
        ")"}]}]}]}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "replace", " ", "various", " ", "different", " ", "forms", " ", "of", " ", 
     SuperscriptBox["J", "2"], " ", "with", " ", "symbolic", " ", 
     "expresion"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"unrepJsquared", "[", "expr_", "]"}], ":=", " ", 
    RowBox[{"expr", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"a_.", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox[
             RowBox[{"k", "[", "1", "]"}], "4"]}], "-", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"k", "[", "2", "]"}], "2"], "-", 
              SuperscriptBox[
               RowBox[{"k", "[", "3", "]"}], "2"]}], ")"}], "2"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"k", "[", "1", "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"k", "[", "2", "]"}], "2"], "+", 
              SuperscriptBox[
               RowBox[{"k", "[", "3", "]"}], "2"]}], ")"}]}]}], ")"}]}], 
        "\[RuleDelayed]", " ", 
        RowBox[{"a", " ", 
         RowBox[{"J", "^", "2"}]}]}], ",", 
       RowBox[{
        RowBox[{"a_.", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"k", "[", "1", "]"}], "4"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"k", "[", "2", "]"}], "2"], "-", 
              SuperscriptBox[
               RowBox[{"k", "[", "3", "]"}], "2"]}], ")"}], "2"], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"k", "[", "1", "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"k", "[", "2", "]"}], "2"], "+", 
              SuperscriptBox[
               RowBox[{"k", "[", "3", "]"}], "2"]}], ")"}]}]}], ")"}]}], 
        "\[RuleDelayed]", " ", 
        RowBox[{
         RowBox[{"-", "a"}], " ", 
         RowBox[{"J", "^", "2"}]}]}], ",", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"k", "[", "1", "]"}], "3"], "-", 
         RowBox[{
          RowBox[{"k", "[", "1", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"k", "[", "2", "]"}], "-", 
             RowBox[{"k", "[", "3", "]"}]}], ")"}], "2"]}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"k", "[", "1", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"k", "[", "2", "]"}], "+", 
            RowBox[{"k", "[", "3", "]"}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"k", "[", "2", "]"}], "-", 
             RowBox[{"k", "[", "3", "]"}]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"k", "[", "2", "]"}], "+", 
            RowBox[{"k", "[", "3", "]"}]}], ")"}]}]}], "\[Rule]", " ", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"J", "^", "2"}], 
          RowBox[{"a", "[", 
           RowBox[{"1", ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}]]}]}], " ", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], "-", 
           RowBox[{"k", "[", "2", "]"}], "-", 
           RowBox[{"k", "[", "3", "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], "+", 
           RowBox[{"k", "[", "2", "]"}], "-", 
           RowBox[{"k", "[", "3", "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], "-", 
           RowBox[{"k", "[", "2", "]"}], "+", 
           RowBox[{"k", "[", "3", "]"}]}], ")"}]}], "\[Rule]", " ", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"J", "^", "2"}]}], "/", 
         RowBox[{"a", "[", 
          RowBox[{"1", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"HoldPattern", "@", 
         RowBox[{"Times", "[", 
          RowBox[{"b___", ",", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"k", "[", "1", "]"}], "+", 
              RowBox[{"k", "[", "2", "]"}], "-", 
              RowBox[{"k", "[", "3", "]"}]}], ")"}], "2"], " ", ",", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"k", "[", "1", "]"}], "-", 
              RowBox[{"k", "[", "2", "]"}], "+", 
              RowBox[{"k", "[", "3", "]"}]}], ")"}], "2"], " ", ",", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"k", "[", "1", "]"}]}], "+", 
              RowBox[{"k", "[", "2", "]"}], "+", 
              RowBox[{"k", "[", "3", "]"}]}], ")"}], "2"], ",", " ", "c___"}],
           "]"}]}], "\[RuleDelayed]", " ", 
        FractionBox[
         RowBox[{"b", " ", "c", " ", 
          SuperscriptBox["J", "4"]}], 
         SuperscriptBox[
          RowBox[{"a", "[", 
           RowBox[{"1", ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}], "2"]]}]}], 
      "}"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.7534512006165953`*^9, 3.753451289790883*^9}, {
  3.753451322197391*^9, 3.7534515079610577`*^9}, {3.753605890782391*^9, 
  3.75360591875675*^9}},ExpressionUUID->"7642321e-d9c3-4013-adf6-\
1225627924f1"]
}, Closed]],

Cell[CellGroupData[{

Cell["Define functions for spinor helicity in 4d dS background", "Section",
 CellChangeTimes->{{3.753184878255406*^9, 
  3.7531848886508493`*^9}},ExpressionUUID->"4b057d5b-ad09-45a2-a593-\
4e1c8a5504b0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Antisymmetrise", "[", 
   RowBox[{"expr_", ",", 
    RowBox[{"heads", ":", 
     RowBox[{"{", "Symbol__", "}"}]}]}], "]"}], ":=", " ", 
  RowBox[{"expr", "/.", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"#", "[", "i__", "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"Signature", "[", 
         RowBox[{"{", "i", "}"}], "]"}], " ", 
        RowBox[{"#", "@@", 
         RowBox[{"Sort", "[", 
          RowBox[{"{", "i", "}"}], "]"}]}]}]}], "&"}], "/@", "heads"}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Antisymmetrise", "[", 
   RowBox[{"expr_", ",", "head_Symbol"}], "]"}], ":=", " ", 
  RowBox[{"Antisymmetrise", "[", 
   RowBox[{"expr", ",", 
    RowBox[{"{", "head", "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Antisymmetrise", "[", "expr_", "]"}], ":=", "  ", 
   RowBox[{"Antisymmetrise", "[", 
    RowBox[{"expr", ",", 
     RowBox[{"{", 
      RowBox[{"ang", ",", "squ"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "`Conjugate`", " ", "in", " ", "the", " ", "sense", " ", "of", " ", "I"}],
     " ", "\[Rule]", " ", 
    RowBox[{"-", "I"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Conj", "[", "expr_", "]"}], ":=", " ", 
   RowBox[{"expr", "/.", 
    RowBox[{
     RowBox[{"Complex", "[", 
      RowBox[{"a_", ",", "x_"}], "]"}], "\[RuleDelayed]", " ", 
     RowBox[{"Complex", "[", 
      RowBox[{"a", ",", 
       RowBox[{"-", "x"}]}], "]"}]}]}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "metric", " ", "for", " ", "vectors", " ", "in", " ", "general", " ", 
    "d"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Minkowski", "[", 
   RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"x", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], 
    RowBox[{"y", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], " ", "+", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"[", "mu", "]"}], "]"}], 
      RowBox[{"y", "[", 
       RowBox[{"[", "mu", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"mu", ",", "2", ",", 
       RowBox[{"Length", "[", "x", "]"}]}], "}"}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Minkowski", "[", "x_", "]"}], ":=", " ", 
   RowBox[{"Minkowski", "[", 
    RowBox[{"x", ",", "x"}], "]"}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"4", "D", " ", "spinor", " ", "helicity"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "metric", " ", "for", " ", "2", "*", "2", " ", "matrices", " ", "giving", 
     " ", "4"}], "-", "vectors"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Minkowski", "[", 
    RowBox[{
     RowBox[{"x_", "?", "MatrixQ"}], ",", 
     RowBox[{"y_", "?", "MatrixQ"}]}], "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}], 
     RowBox[{"Tr", "[", 
      RowBox[{"y", ".", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"x", "[", 
            RowBox[{"[", 
             RowBox[{"2", ",", "2"}], "]"}], "]"}], ",", 
           RowBox[{"-", 
            RowBox[{"x", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "2"}], "]"}], "]"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"x", "[", 
             RowBox[{"[", 
              RowBox[{"2", ",", "1"}], "]"}], "]"}]}], ",", 
           RowBox[{"x", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "}"}]}], "}"}]}], 
      "]"}]}], "/;", 
    RowBox[{
     RowBox[{
      RowBox[{"Dimensions", "[", "x", "]"}], " ", "===", "  ", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2"}], "}"}]}], "&&", " ", 
     RowBox[{
      RowBox[{"Dimensions", "[", "y", "]"}], " ", "===", "  ", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2"}], "}"}]}]}]}]}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"In", " ", "our", " ", "definitions"}], ",", " ", 
    RowBox[{"we", " ", "have", " ", "indeces", " ", 
     FormBox[
      SubscriptBox[
       SuperscriptBox["\[Sigma]", "\[Mu]"], 
       RowBox[{"\[Alpha]", 
        OverscriptBox["\[Alpha]", "."]}]],
      TraditionalForm], " ", "and", " ", 
     FormBox[
      SuperscriptBox[
       SuperscriptBox[
        OverscriptBox["\[Sigma]", "_"], "\[Mu]"], 
       OverscriptBox["\[Alpha]\[Alpha]", "."]],
      TraditionalForm]}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PauliBMatrix", "[", "mu_", "]"}], ":=", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"mu", "\[Equal]", "0"}], ",", 
      RowBox[{"-", "1"}], ",", "1"}], "]"}], 
    RowBox[{"PauliMatrix", "[", "mu", "]"}]}]}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Take", " ", 
     SuperscriptBox["p", 
      RowBox[{
       OverscriptBox["\[Alpha]", "."], "\[Alpha]"}]], " ", "and", " ", 
     "return", " ", 
     SuperscriptBox["p", "\[Mu]"]}], " ", "=", " ", 
    RowBox[{
     RowBox[{"1", "/", "2"}], " ", "Tr", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Sigma]", "\[Mu]"], "p"}], ")"}]}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Mat2Vec", "[", 
    RowBox[{"mat_", "?", "MatrixQ"}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"1", "/", "2"}], 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"PauliMatrix", "[", "mu", "]"}], ".", "mat"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"mu", ",", "0", ",", "3"}], "}"}]}], "]"}]}]}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Take", " ", 
     SuperscriptBox["p", "\[Mu]"], " ", "and", " ", "return", " ", 
     SuperscriptBox["p", 
      RowBox[{
       OverscriptBox["\[Alpha]", "."], "\[Alpha]"}]]}], " ", "=", " ", 
    RowBox[{
     SuperscriptBox[
      OverscriptBox["\[Sigma]", "_"], 
      RowBox[{
       OverscriptBox["\[Alpha]", "."], "\[Alpha]"}]], ".", "p"}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Vec2Mat", "[", 
    RowBox[{"vec_", "/;", 
     RowBox[{
      RowBox[{"Length", "[", "vec", "]"}], " ", "\[Equal]", " ", "4"}]}], 
    "]"}], ":=", " ", 
   RowBox[{"Minkowski", "[", 
    RowBox[{"vec", ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"PauliBMatrix", "[", "mu", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"mu", ",", "0", ",", "3"}], "}"}]}], "]"}]}], "]"}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "3", "D", " ", "spinor", " ", "helicity", " ", "with", " ", "Euclidean", 
    " ", "metric"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Pauli3DBMatrix", "[", "i_", "]"}], ":=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ".", 
   RowBox[{"PauliMatrix", "[", "i", "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Pauli3DMatrix", "[", "i_", "]"}], ":=", 
   RowBox[{"Conjugate", "[", 
    RowBox[{"Pauli3DBMatrix", "[", "i", "]"}], "]"}]}], "\n", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "mapping", " ", "between", " ", "vector", " ", "and", " ", "matrix", " ", 
    "and", " ", "back", " ", "again"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Vec2Mat3D", "[", "vec_", "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"vec", "[", 
      RowBox[{"[", "i", "]"}], "]"}], " ", 
     RowBox[{"Pauli3DBMatrix", "[", "i", "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "3"}], "}"}]}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Mat2Vec3D", "[", "mat_", "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"m", "=", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"#", "+", 
            RowBox[{"Transpose", "[", "#", "]"}]}], ")"}], "/", "2"}], "&"}], 
        "@", "mat"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"1", "/", "2"}], " ", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Tr", "[", 
         RowBox[{
          RowBox[{"Pauli3DMatrix", "[", "i", "]"}], ".", "m"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "3"}], "}"}]}], "]"}]}]}], "]"}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"dS", " ", "4", "D", " ", "spinor", " ", "helicity"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    SubscriptBox[
     SuperscriptBox["T", "\[Alpha]"], 
     OverscriptBox["\[Alpha]", "."]], "=", " ", 
    RowBox[{
     SuperscriptBox["\[Epsilon]", "\[Alpha]\[Beta]"], 
     SubscriptBox[
      SuperscriptBox["\[Sigma]", "\[Nu]"], 
      RowBox[{"\[Beta]", 
       OverscriptBox["\[Alpha]", "."]}]], 
     SuperscriptBox["T", "\[Mu]"], 
     SubscriptBox["\[Eta]", "\[Mu]\[Nu]"]}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tvec", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Tvector", "=", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ".", 
     RowBox[{"Minkowski", "[", 
      RowBox[{"tvec", ",", 
       RowBox[{"PauliMatrix", "/@", 
        RowBox[{"Range", "[", 
         RowBox[{"0", ",", "3"}], "]"}]}]}], "]"}]}]}], ";"}], "\n", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "take", " ", "a", " ", "euclidean", " ", "3", "d", " ", "vector", " ", 
    "and", " ", "return", " ", "corresponding", " ", "dS", " ", "spinor", " ",
     "pair", " ", 
    RowBox[{"{", 
     RowBox[{"lambdabar", ",", " ", "lambda"}], "}"}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Vector3DToSpinorPairdS", "[", "vec_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Tvector", ".", 
        RowBox[{"Conj", "[", "#", "]"}]}], ",", "#"}], "}"}], "&"}], "@", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{"vec", ".", "vec"}], "]"}], "+", 
        RowBox[{"vec", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], "]"}], " ", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Sqrt", "[", 
            RowBox[{"vec", ".", "vec"}], "]"}], "-", 
           RowBox[{"vec", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"vec", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "+", 
           RowBox[{"I", " ", 
            RowBox[{"vec", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}]}], ")"}]}]}], "}"}]}], 
     ")"}]}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"take", " ", "a", " ", "pair", " ", "of", " ", "spinors", " ", 
    RowBox[{"{", 
     RowBox[{"lambdabar", ",", " ", "lambda"}], "}"}], " ", "and", " ", 
    "return", " ", "a", " ", "3", "d", " ", "eucidean", " ", "vector"}], 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"SpinorPairToVector3D", "[", "spinorpair_", "]"}], ":=", 
   RowBox[{
    RowBox[{"KroneckerProduct", "@@", "spinorpair"}], "//", "Mat2Vec3D"}]}], 
  "\[IndentingNewLine]", "\n", 
  RowBox[{"(*", 
   RowBox[{"return", " ", "a", " ", "4", "d", " ", "null", " ", "vector"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SpinorPairdSToVector4D", "[", "spinorpair_", "]"}], ":=", 
   RowBox[{"Mat2Vec", "[", 
    RowBox[{"KroneckerProduct", "@@", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Tvector", ".", 
         RowBox[{"spinorpair", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}]}], ",", 
       RowBox[{"spinorpair", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "}"}]}], "]"}]}], "\n", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "return", " ", "numerical", " ", "3", "d", " ", "euclidean", " ", 
    "momenta", " ", "obeying", " ", "mom", " ", "con"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"RandomEuclideanMomenta3D", "[", 
    RowBox[{
     RowBox[{"n_Integer", "/;", 
      RowBox[{"n", "\[GreaterEqual]", " ", "3"}]}], ",", 
     RowBox[{"range", " ", ":", 
      RowBox[{"_", "?", "NumericQ"}], " ", ":", " ", "1"}]}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "mom", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"mom", "=", 
       RowBox[{
        FractionBox["range", 
         SuperscriptBox["10", "6"]], 
        RowBox[{"(", 
         RowBox[{"RandomInteger", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", " ", 
              SuperscriptBox["10", "6"]}], ",", " ", 
             SuperscriptBox["10", "6"]}], "}"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"n", ",", "3"}], "}"}]}], "]"}], ")"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"Solve", " ", "momentum", " ", "conservation", " ", "by", " ", 
         SubscriptBox["k", "n"]}], " ", "=", " ", 
        RowBox[{"-", 
         RowBox[{"Sum", "[", 
          SubscriptBox["k", "i"], "]"}]}]}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"mom", "[", 
        RowBox[{"[", "n", "]"}], "]"}], " ", "=", " ", 
       RowBox[{"-", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"mom", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", " ", 
            RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", "mom"}]}], "\[IndentingNewLine]", "]"}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "map", " ", "these", " ", "to", " ", "spinor", " ", "pairs", " ", "to", 
    " ", "given", " ", "random", " ", "dS", " ", "momenta", " ", 
    "configuration"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"RandomdSMomenta4D", "[", "n_", "]"}], ":=", 
   RowBox[{"N", "[", 
    RowBox[{"Vector3DToSpinorPairdS", "/@", 
     RowBox[{"RandomEuclideanMomenta3D", "[", "n", "]"}]}], "]"}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "take", " ", "an", " ", "expression", " ", "in", " ", "terms", " ", "of", 
     " ", "angle", " ", "brackets", " ", "with", " ", "barred", " ", "and", 
     " ", "unbarred", " ", "labels"}], ",", " ", 
    RowBox[{
    "and", " ", "replace", " ", "with", " ", "the", " ", "specific", " ", 
     "kinematic", " ", "configuration", " ", "given", " ", "in", " ", 
     "momenta"}], ",", " ", 
    RowBox[{
     RowBox[{"which", " ", "is", " ", "an", " ", "n"}], "-", 
     RowBox[{"point", " ", "set", " ", "of", " ", "dS", " ", "spinor", " ", 
      RowBox[{"pairs", "."}]}]}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ApplydSMomenta4D", "[", 
   RowBox[{"expr_", ",", "momenta_"}], "]"}], ":=", 
  RowBox[{"Module", "[", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Calculate", " ", "all", " ", "angle", " ", "and", " ", "square", " ", 
     "brackets", " ", 
     RowBox[{"first", ".", " ", "Should"}], " ", "be", " ", "faster", " ", 
     "this", " ", "way", " ", "for", " ", "complex", " ", 
     RowBox[{"expressions", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"mutable", ",", 
      RowBox[{"reptable", "=", "\[IndentingNewLine]", 
       RowBox[{"Flatten", "[", 
        RowBox[{"Join", "[", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Table", "[", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"{", " ", "\[IndentingNewLine]", " ", 
             RowBox[{
              RowBox[{
               RowBox[{"ang", "[", 
                RowBox[{"i", ",", "j"}], "]"}], "\[Rule]", " ", 
               RowBox[{"Det", "[", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"momenta", "\[LeftDoubleBracket]", 
                   RowBox[{"i", ",", "2"}], "\[RightDoubleBracket]"}], ",", 
                  RowBox[{"momenta", "\[LeftDoubleBracket]", 
                   RowBox[{"j", ",", "2"}], "\[RightDoubleBracket]"}]}], 
                 "}"}], "]"}]}], ",", "\[IndentingNewLine]", " ", 
              RowBox[{
               RowBox[{"ang", "[", 
                RowBox[{
                 RowBox[{"Global`B", "[", "i", "]"}], ",", 
                 RowBox[{"Global`B", "[", "j", "]"}]}], "]"}], "\[Rule]", " ", 
               RowBox[{"Det", "[", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"momenta", "\[LeftDoubleBracket]", 
                   RowBox[{"i", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
                  RowBox[{"momenta", "[", 
                   RowBox[{"[", 
                    RowBox[{"j", ",", "1"}], "]"}], "]"}]}], "}"}], "]"}]}]}],
              "}"}], ",", "\[IndentingNewLine]", 
            RowBox[{"{", 
             RowBox[{"j", ",", "2", ",", " ", 
              RowBox[{"Length", "[", "momenta", "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", 
              RowBox[{"j", "-", "1"}]}], "}"}]}], "]"}], 
          "\[IndentingNewLine]", ",", "\[IndentingNewLine]", " ", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"ang", "[", 
              RowBox[{"i", ",", 
               RowBox[{"Global`B", "[", "j", "]"}]}], "]"}], "\[Rule]", " ", 
             RowBox[{"Det", "[", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"momenta", "\[LeftDoubleBracket]", 
                 RowBox[{"i", ",", "2"}], "\[RightDoubleBracket]"}], ",", 
                RowBox[{"momenta", "\[LeftDoubleBracket]", 
                 RowBox[{"j", ",", "1"}], "\[RightDoubleBracket]"}]}], "}"}], 
              "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", " ", 
              RowBox[{"Length", "[", "momenta", "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", 
              RowBox[{"Length", "[", "momenta", "]"}]}], "}"}]}], "]"}]}], 
         "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", "]"}]}]}], 
     "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{
      "put", " ", "angle", " ", "and", " ", "square", " ", "brackets", " ", 
       "in", " ", "canonical", " ", "ordering"}], ",", " ", 
      RowBox[{"then", " ", "apply", " ", "momenta"}]}], "*)"}], 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"Antisymmetrise", "[", 
       RowBox[{"expr", ",", "ang"}], "]"}], "/.", 
      RowBox[{
       RowBox[{"k", "[", "i_", "]"}], "\[RuleDelayed]", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], 
        RowBox[{"ang", "[", 
         RowBox[{"i", ",", 
          RowBox[{"Global`B", "[", "i", "]"}]}], "]"}]}]}]}], 
     "\[IndentingNewLine]", "/.", 
     RowBox[{"Dispatch", "@", 
      RowBox[{"Join", "[", 
       RowBox[{"reptable", ",", "\[IndentingNewLine]", " ", 
        RowBox[{"{", 
         RowBox[{"(*", 
          RowBox[{"\[Lambda]", " ", "spinor", " ", "and", " ", "cpts"}], 
          "*)"}], "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"lam", "[", "n_", "]"}], "\[RuleDelayed]", " ", 
           RowBox[{
            RowBox[{"momenta", "[", 
             RowBox[{"[", 
              RowBox[{";;", ",", "2"}], "]"}], "]"}], "[", 
            RowBox[{"[", "n", "]"}], "]"}]}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"lam", "[", 
            RowBox[{"n_", ",", "a_"}], "]"}], "\[RuleDelayed]", " ", 
           RowBox[{
            RowBox[{"momenta", "[", 
             RowBox[{"[", 
              RowBox[{";;", ",", "2"}], "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"n", ",", "a"}], "]"}], "]"}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
            OverscriptBox["\[Lambda]", "_"], " ", "spinor", " ", "and", " ", 
            "cpts"}], "*)"}], "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"Global`B", "[", "lam", "]"}], "[", "n_", "]"}], 
           "\[RuleDelayed]", " ", 
           RowBox[{
            RowBox[{"momenta", "[", 
             RowBox[{"[", 
              RowBox[{";;", ",", "1"}], "]"}], "]"}], "[", 
            RowBox[{"[", "n", "]"}], "]"}]}], ",", "\[IndentingNewLine]", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"Global`B", "[", "lam", "]"}], "[", 
            RowBox[{"n_", ",", "a_"}], "]"}], "\[RuleDelayed]", " ", 
           RowBox[{
            RowBox[{"momenta", "[", 
             RowBox[{"[", 
              RowBox[{";;", ",", "1"}], "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"n", ",", "a"}], "]"}], "]"}]}]}], "}"}]}], 
       "\[IndentingNewLine]", "]"}]}]}]}], "\[IndentingNewLine]", 
   "]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.7534505143893414`*^9, 3.753450689879896*^9}, {
  3.753450727344359*^9, 3.753450744320281*^9}, {3.7534507911269073`*^9, 
  3.753450792423828*^9}, {3.7534508624122353`*^9, 3.753450884940938*^9}, {
  3.7534509222170153`*^9, 3.753450961705824*^9}, {3.753451006395213*^9, 
  3.753451024827087*^9}, {3.753451067970378*^9, 3.7534510732892113`*^9}, {
  3.75345112241862*^9, 
  3.753451156908971*^9}},ExpressionUUID->"8697cadd-3479-43ed-af44-\
81beba3af238"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "take", " ", "epsilons", " ", "and", " ", "add", " ", "helicity", " ", 
    "labels"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"GenDTo4D", "[", 
     RowBox[{"expr_", ",", "helicities_"}], "]"}], ":=", " ", 
    RowBox[{"expr", "/.", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"e", "[", "i", "]"}], "\[Rule]", " ", 
        RowBox[{"e", "[", 
         RowBox[{"i", ",", 
          RowBox[{"Sequence", "[", 
           RowBox[{"helicities", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"Length", "[", "helicities", "]"}]}], "}"}]}], "]"}]}]}], 
   " ", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "make", " ", "dot", " ", "into", " ", "a", " ", "symmetric", " ", 
     "pairing"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"SetAttributes", "[", 
    RowBox[{"dot", ",", "Orderless"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Replace", " ", "dot", " ", "products", " ", "with", " ", "spinor", " ", 
     "brackets", " ", "in", " ", "dS", " ", "space"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ReduceTo3DSpinorBrackets", "[", "expr_", "]"}], ":=", " ", 
    RowBox[{"expr", "/.", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"dot", "[", 
         RowBox[{
          RowBox[{"k", "[", "i_", "]"}], ",", 
          RowBox[{"k", "[", "j_", "]"}]}], "]"}], "\[RuleDelayed]", 
        RowBox[{
         RowBox[{"1", "/", "2"}], 
         RowBox[{"ang", "[", 
          RowBox[{"i", ",", "j"}], "]"}], 
         RowBox[{"ang", "[", 
          RowBox[{
           RowBox[{"B", "[", "j", "]"}], ",", 
           RowBox[{"B", "[", "i", "]"}]}], "]"}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"dot", "[", 
         RowBox[{
          RowBox[{"k", "[", "m_", "]"}], ",", 
          RowBox[{"e", "[", 
           RowBox[{"n_", ",", "\"\<+\>\""}], "]"}]}], "]"}], "\[RuleDelayed]",
         " ", 
        FractionBox[
         RowBox[{
          RowBox[{"ang", "[", 
           RowBox[{"m", ",", 
            RowBox[{"B", "[", "n", "]"}]}], "]"}], 
          RowBox[{"ang", "[", 
           RowBox[{
            RowBox[{"B", "[", "n", "]"}], ",", 
            RowBox[{"B", "[", "m", "]"}]}], "]"}]}], 
         RowBox[{"2", 
          RowBox[{"k", "[", "n", "]"}]}]]}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"dot", "[", 
         RowBox[{
          RowBox[{"k", "[", "m_", "]"}], ",", 
          RowBox[{"e", "[", 
           RowBox[{"n_", ",", "\"\<-\>\""}], "]"}]}], "]"}], "\[RuleDelayed]",
         " ", 
        FractionBox[
         RowBox[{
          RowBox[{"ang", "[", 
           RowBox[{"m", ",", "n"}], "]"}], 
          RowBox[{"ang", "[", 
           RowBox[{"n", ",", 
            RowBox[{"B", "[", "m", "]"}]}], "]"}]}], 
         RowBox[{"2", 
          RowBox[{"k", "[", "n", "]"}]}]]}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"dot", "[", 
         RowBox[{
          RowBox[{"e", "[", 
           RowBox[{"i_", ",", "\"\<+\>\""}], "]"}], ",", 
          RowBox[{"e", "[", 
           RowBox[{"j_", ",", "\"\<+\>\""}], "]"}]}], "]"}], "\[RuleDelayed]",
         " ", 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"ang", "[", 
            RowBox[{
             RowBox[{"B", "[", "i", "]"}], ",", 
             RowBox[{"B", "[", "j", "]"}]}], "]"}], "2"], 
          RowBox[{"2", 
           RowBox[{"k", "[", "j", "]"}], 
           RowBox[{"k", "[", "i", "]"}]}]]}]}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"dot", "[", 
         RowBox[{
          RowBox[{"e", "[", 
           RowBox[{"i_", ",", "\"\<-\>\""}], "]"}], ",", 
          RowBox[{"e", "[", 
           RowBox[{"j_", ",", "\"\<-\>\""}], "]"}]}], "]"}], "\[RuleDelayed]",
         " ", 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"ang", "[", 
            RowBox[{"i", ",", "j"}], "]"}], "2"], 
          RowBox[{"2", 
           RowBox[{"k", "[", "j", "]"}], 
           RowBox[{"k", "[", "i", "]"}]}]]}]}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"dot", "[", 
         RowBox[{
          RowBox[{"e", "[", 
           RowBox[{"i_", ",", "\"\<-\>\""}], "]"}], ",", 
          RowBox[{"e", "[", 
           RowBox[{"j_", ",", "\"\<+\>\""}], "]"}]}], "]"}], "\[RuleDelayed]",
         " ", 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"ang", "[", 
            RowBox[{"i", ",", 
             RowBox[{"B", "[", "j", "]"}]}], "]"}], "2"], 
          RowBox[{"2", 
           RowBox[{"k", "[", "j", "]"}], 
           RowBox[{"k", "[", "i", "]"}]}]]}]}]}], "}"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "change", " ", "between", " ", "different", " ", "forms", " ", "for", 
      " ", "YM", " ", "and", " ", "gravity", " ", "3", " ", 
      RowBox[{"point", " ", "--"}]}], "+", " ", 
     RowBox[{"helicity", " ", "configurations"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"momcon3ptsdSmmpchangeform", "[", "expr_", "]"}], ":=", " ", 
    RowBox[{
     RowBox[{"Antisymmetrise", "[", "expr", "]"}], " ", 
     FractionBox[
      RowBox[{"-", 
       SuperscriptBox[
        RowBox[{"ang", "[", 
         RowBox[{"1", ",", "2"}], "]"}], "3"]}], 
      RowBox[{
       RowBox[{"ang", "[", 
        RowBox[{"2", ",", "3"}], "]"}], 
       RowBox[{"ang", "[", 
        RowBox[{"1", ",", "3"}], "]"}]}]], 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"k", "[", "1", "]"}], "-", 
         RowBox[{"k", "[", "2", "]"}], "-", 
         RowBox[{"k", "[", "3", "]"}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"k", "[", "2", "]"}], "-", 
         RowBox[{"k", "[", "1", "]"}], "-", 
         RowBox[{"k", "[", "3", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"ang", "[", 
        RowBox[{"1", ",", "2"}], "]"}], 
       RowBox[{"ang", "[", 
        RowBox[{"2", ",", 
         RowBox[{"B", "[", "3", "]"}]}], "]"}], 
       RowBox[{"ang", "[", 
        RowBox[{"1", ",", 
         RowBox[{"B", "[", "3", "]"}]}], "]"}]}]]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "different", " ", "ways", " ", "of", " ", "applying", " ", "3", " ", 
     "point", " ", "dS", " ", "momentum", " ", "conservation"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"<", "ji", ">", "<", 
      RowBox[{
       OverscriptBox["i", "_"], "l"}], ">"}], " ", "=", " ", 
     RowBox[{"<", "jl", ">", 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["k", "l"], "-", 
        SubscriptBox["k", "i"], "-", 
        SubscriptBox["k", "j"]}], ")"}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"momcon3ptsdSjiibl", "[", "expr_", "]"}], ":=", " ", 
    RowBox[{
     RowBox[{"FixedPoint", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Antisymmetrise", "[", "#", "]"}], "/.", " ", 
         RowBox[{"{", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"ang", "[", 
               RowBox[{"j_", ",", " ", "i_"}], "]"}], "a_."], 
             SuperscriptBox[
              RowBox[{"ang", "[", 
               RowBox[{"l_", ",", 
                RowBox[{"B", "[", "i_", "]"}]}], "]"}], "b_."]}], 
            "\[RuleDelayed]", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"ang", "[", 
                 RowBox[{"j", ",", "i"}], "]"}], 
                RowBox[{"a", "-", "1"}]]}], 
              SuperscriptBox[
               RowBox[{"ang", "[", 
                RowBox[{"l", ",", " ", 
                 RowBox[{"B", "[", "i", "]"}]}], "]"}], 
               RowBox[{"b", "-", "1"}]], " ", 
              RowBox[{"ang", "[", 
               RowBox[{"j", ",", "l"}], "]"}], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"k", "[", "l", "]"}]}], "+", 
                RowBox[{"k", "[", "i", "]"}], "+", 
                RowBox[{"k", "[", "j", "]"}]}], ")"}]}], "/;", 
             RowBox[{
              RowBox[{"i", " ", "=!=", " ", "l", " ", "=!=", " ", "j"}], "&&",
               " ", 
              RowBox[{"FreeQ", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"i", ",", "j", ",", "l"}], "}"}], ",", "B"}], 
               "]"}]}]}]}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"ang", "[", 
               RowBox[{"i_", ",", " ", "j_"}], "]"}], "a_."], 
             SuperscriptBox[
              RowBox[{"ang", "[", 
               RowBox[{"l_", ",", 
                RowBox[{"B", "[", "i_", "]"}]}], "]"}], "b_."]}], 
            "\[RuleDelayed]", 
            RowBox[{
             RowBox[{
              SuperscriptBox[
               RowBox[{"ang", "[", 
                RowBox[{"i", ",", "j"}], "]"}], 
               RowBox[{"a", "-", "1"}]], 
              SuperscriptBox[
               RowBox[{"ang", "[", 
                RowBox[{"l", ",", " ", 
                 RowBox[{"B", "[", "i", "]"}]}], "]"}], 
               RowBox[{"b", "-", "1"}]], " ", 
              RowBox[{"ang", "[", 
               RowBox[{"j", ",", "l"}], "]"}], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"k", "[", "l", "]"}]}], "+", 
                RowBox[{"k", "[", "i", "]"}], "+", 
                RowBox[{"k", "[", "j", "]"}]}], ")"}]}], "/;", 
             RowBox[{
              RowBox[{"i", " ", "=!=", " ", "l", " ", "=!=", " ", "j"}], "&&",
               " ", 
              RowBox[{"FreeQ", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"i", ",", "j", ",", "l"}], "}"}], ",", "B"}], 
               "]"}]}]}]}]}], "\[IndentingNewLine]", "}"}]}], "&"}], ",", 
       "expr"}], "]"}], "//", "Antisymmetrise"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"<", 
      RowBox[{"j", 
       OverscriptBox["i", "_"]}], ">", "<", 
      RowBox[{"i", 
       OverscriptBox["l", "_"]}], ">"}], " ", "=", " ", 
     RowBox[{"<", 
      RowBox[{"j", 
       OverscriptBox["l", "_"]}], ">", 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["k", "l"], "-", 
        SubscriptBox["k", "i"], "+", 
        SubscriptBox["k", "j"]}], ")"}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"momcon3ptsdSjibilb", "[", "expr_", "]"}], ":=", 
    RowBox[{
     RowBox[{"FixedPoint", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Antisymmetrise", "[", "#", "]"}], "/.", " ", 
         RowBox[{"{", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"ang", "[", 
              RowBox[{"j_", ",", " ", 
               RowBox[{"B", "[", "i_", "]"}]}], "]"}], "a_."], 
            SuperscriptBox[
             RowBox[{"ang", "[", 
              RowBox[{"i_", ",", 
               RowBox[{"B", "[", "l_", "]"}]}], "]"}], "b_."]}], 
           "\[RuleDelayed]", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"ang", "[", 
               RowBox[{"j", ",", 
                RowBox[{"B", "[", "i", "]"}]}], "]"}], 
              RowBox[{"a", "-", "1"}]], 
             SuperscriptBox[
              RowBox[{"ang", "[", 
               RowBox[{"i", ",", " ", 
                RowBox[{"B", "[", "l", "]"}]}], "]"}], 
              RowBox[{"b", "-", "1"}]], " ", 
             RowBox[{"ang", "[", 
              RowBox[{"j", ",", 
               RowBox[{"B", "[", "l", "]"}]}], "]"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"k", "[", "l", "]"}], "+", 
               RowBox[{"k", "[", "j", "]"}], "-", 
               RowBox[{"k", "[", "i", "]"}]}], ")"}]}], "/;", 
            RowBox[{
             RowBox[{"i", " ", "=!=", " ", "l", " ", "=!=", " ", "j"}], " ", "&&",
              " ", 
             RowBox[{"FreeQ", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"i", ",", "j", ",", "l"}], "}"}], ",", "B"}], 
              "]"}]}]}]}], "\[IndentingNewLine]", "}"}]}], "&"}], ",", 
       "expr"}], "]"}], "//", "Antisymmetrise"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"<", "ji", ">", "<", 
      RowBox[{
       OverscriptBox["i", "_"], 
       OverscriptBox["l", "_"]}], ">"}], " ", "=", " ", 
     RowBox[{"<", 
      RowBox[{"j", 
       OverscriptBox["l", "_"]}], ">", 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["k", "l"], "+", 
        SubscriptBox["k", "i"], "+", 
        SubscriptBox["k", "j"]}], ")"}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"momcon3ptsdSjiiblb", "[", "expr_", "]"}], ":=", " ", 
    RowBox[{
     RowBox[{"FixedPoint", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Antisymmetrise", "[", "#", "]"}], "/.", " ", 
         RowBox[{"{", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"ang", "[", 
               RowBox[{"j_", ",", " ", "i_"}], "]"}], "a_."], 
             SuperscriptBox[
              RowBox[{"ang", "[", 
               RowBox[{
                RowBox[{"B", "[", "i_", "]"}], ",", 
                RowBox[{"B", "[", "l_", "]"}]}], "]"}], "b_."]}], 
            "\[RuleDelayed]", 
            RowBox[{
             RowBox[{
              SuperscriptBox[
               RowBox[{"ang", "[", 
                RowBox[{"j", ",", "i"}], "]"}], 
               RowBox[{"a", "-", "1"}]], 
              SuperscriptBox[
               RowBox[{"ang", "[", 
                RowBox[{
                 RowBox[{"B", "[", "i", "]"}], ",", " ", 
                 RowBox[{"B", "[", "l", "]"}]}], "]"}], 
               RowBox[{"b", "-", "1"}]], " ", 
              RowBox[{"ang", "[", 
               RowBox[{"j", ",", 
                RowBox[{"B", "[", "l", "]"}]}], "]"}], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"k", "[", "l", "]"}], "+", 
                RowBox[{"k", "[", "j", "]"}], "+", 
                RowBox[{"k", "[", "i", "]"}]}], ")"}]}], "/;", 
             RowBox[{
              RowBox[{"i", " ", "=!=", " ", "l", " ", "=!=", " ", "j"}], " ", 
              "&&", " ", 
              RowBox[{"FreeQ", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"i", ",", "j", ",", "l"}], "}"}], ",", "B"}], 
               "]"}]}]}]}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"ang", "[", 
               RowBox[{"i_", ",", " ", "j_"}], "]"}], "a_."], 
             SuperscriptBox[
              RowBox[{"ang", "[", 
               RowBox[{
                RowBox[{"B", "[", "i_", "]"}], ",", 
                RowBox[{"B", "[", "l_", "]"}]}], "]"}], "b_."]}], 
            "\[RuleDelayed]", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"ang", "[", 
                 RowBox[{"i", ",", "j"}], "]"}], 
                RowBox[{"a", "-", "1"}]]}], 
              SuperscriptBox[
               RowBox[{"ang", "[", 
                RowBox[{
                 RowBox[{"B", "[", "i", "]"}], ",", " ", 
                 RowBox[{"B", "[", "l", "]"}]}], "]"}], 
               RowBox[{"b", "-", "1"}]], " ", 
              RowBox[{"ang", "[", 
               RowBox[{"j", ",", 
                RowBox[{"B", "[", "l", "]"}]}], "]"}], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"k", "[", "l", "]"}], "+", 
                RowBox[{"k", "[", "j", "]"}], "+", 
                RowBox[{"k", "[", "i", "]"}]}], ")"}]}], "/;", 
             RowBox[{
              RowBox[{"i", " ", "=!=", " ", "l", " ", "=!=", " ", "j"}], " ", 
              "&&", " ", 
              RowBox[{"FreeQ", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"i", ",", "j", ",", "l"}], "}"}], ",", "B"}], 
               "]"}]}]}]}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"ang", "[", 
               RowBox[{"i_", ",", " ", "j_"}], "]"}], "a_."], 
             SuperscriptBox[
              RowBox[{"ang", "[", 
               RowBox[{
                RowBox[{"B", "[", "l_", "]"}], ",", 
                RowBox[{"B", "[", "i_", "]"}]}], "]"}], "b_."]}], 
            "\[RuleDelayed]", 
            RowBox[{
             RowBox[{
              SuperscriptBox[
               RowBox[{"ang", "[", 
                RowBox[{"i", ",", "j"}], "]"}], 
               RowBox[{"a", "-", "1"}]], 
              SuperscriptBox[
               RowBox[{"ang", "[", 
                RowBox[{
                 RowBox[{"B", "[", "l", "]"}], ",", " ", 
                 RowBox[{"B", "[", "i", "]"}]}], "]"}], 
               RowBox[{"b", "-", "1"}]], " ", 
              RowBox[{"ang", "[", 
               RowBox[{"j", ",", 
                RowBox[{"B", "[", "l", "]"}]}], "]"}], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"k", "[", "l", "]"}], "+", 
                RowBox[{"k", "[", "j", "]"}], "+", 
                RowBox[{"k", "[", "i", "]"}]}], ")"}]}], "/;", 
             RowBox[{
              RowBox[{"i", " ", "=!=", " ", "l", " ", "=!=", " ", "j"}], " ", 
              "&&", " ", 
              RowBox[{"FreeQ", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"i", ",", "j", ",", "l"}], "}"}], ",", "B"}], 
               "]"}]}]}]}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"ang", "[", 
               RowBox[{"j_", ",", " ", "i_"}], "]"}], "a_."], 
             SuperscriptBox[
              RowBox[{"ang", "[", 
               RowBox[{
                RowBox[{"B", "[", "l_", "]"}], ",", 
                RowBox[{"B", "[", "i_", "]"}]}], "]"}], "b_."]}], 
            "\[RuleDelayed]", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"ang", "[", 
                 RowBox[{"j", ",", "i"}], "]"}], 
                RowBox[{"a", "-", "1"}]]}], 
              SuperscriptBox[
               RowBox[{"ang", "[", 
                RowBox[{
                 RowBox[{"B", "[", "l", "]"}], ",", " ", 
                 RowBox[{"B", "[", "i", "]"}]}], "]"}], 
               RowBox[{"b", "-", "1"}]], " ", 
              RowBox[{"ang", "[", 
               RowBox[{"j", ",", 
                RowBox[{"B", "[", "l", "]"}]}], "]"}], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"k", "[", "l", "]"}], "+", 
                RowBox[{"k", "[", "j", "]"}], "+", 
                RowBox[{"k", "[", "i", "]"}]}], ")"}]}], "/;", 
             RowBox[{
              RowBox[{"i", " ", "=!=", " ", "l", " ", "=!=", " ", "j"}], " ", 
              "&&", " ", 
              RowBox[{"FreeQ", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"i", ",", "j", ",", "l"}], "}"}], ",", "B"}], 
               "]"}]}]}]}]}], "\[IndentingNewLine]", "}"}]}], "&"}], ",", 
       "expr"}], "]"}], "//", "Antisymmetrise"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"<", 
      RowBox[{"j", 
       OverscriptBox["i", "_"]}], ">", "<", 
      RowBox[{"i", 
       OverscriptBox["j", "_"]}], ">"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["k", "l"], "-", 
        SubscriptBox["k", "j"], "+", 
        SubscriptBox["k", "i"]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["k", "l"], "+", 
        SubscriptBox["k", "j"], "-", 
        SubscriptBox["k", "i"]}], ")"}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"momcon3ptsdSjibijb", "[", "expr_", "]"}], ":=", " ", 
    RowBox[{
     RowBox[{"FixedPoint", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Antisymmetrise", "[", "#", "]"}], "/.", " ", 
         RowBox[{"{", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"ang", "[", 
              RowBox[{"j_", ",", " ", 
               RowBox[{"B", "[", "i_", "]"}]}], "]"}], "a_."], 
            SuperscriptBox[
             RowBox[{"ang", "[", 
              RowBox[{"i_", ",", 
               RowBox[{"B", "[", "j_", "]"}]}], "]"}], "b_."]}], 
           "\[RuleDelayed]", 
           RowBox[{
            RowBox[{"With", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"l", "=", 
                RowBox[{"First", "@", 
                 RowBox[{"Complement", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"i", ",", "j"}], "}"}]}], "]"}]}]}], "}"}], ",", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"ang", "[", 
                 RowBox[{"j", ",", 
                  RowBox[{"B", "[", "i", "]"}]}], "]"}], 
                RowBox[{"a", "-", "1"}]], 
               SuperscriptBox[
                RowBox[{"ang", "[", 
                 RowBox[{"i", ",", " ", 
                  RowBox[{"B", "[", "j", "]"}]}], "]"}], 
                RowBox[{"b", "-", "1"}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"k", "[", "l", "]"}], "-", 
                 RowBox[{"k", "[", "j", "]"}], "+", 
                 RowBox[{"k", "[", "i", "]"}]}], ")"}], 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"k", "[", "l", "]"}], "+", 
                 RowBox[{"k", "[", "j", "]"}], "-", 
                 RowBox[{"k", "[", "i", "]"}]}], ")"}]}]}], "]"}], "/;", 
            RowBox[{
             RowBox[{"i", " ", "=!=", " ", "j"}], " ", "&&", " ", 
             RowBox[{"FreeQ", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"i", ",", "j"}], "}"}], ",", "B"}], "]"}]}]}]}], 
          "\[IndentingNewLine]", "}"}]}], "&"}], ",", "expr"}], "]"}], "//", 
     "Antisymmetrise"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"<", "ji", ">", "<", 
      RowBox[{
       OverscriptBox["i", "_"], 
       OverscriptBox["j", "_"]}], ">"}], " ", "=", " ", 
     RowBox[{
      SuperscriptBox[
       SubscriptBox["k", "l"], "2"], "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["k", "i"], "+", 
         SubscriptBox["k", "j"]}], ")"}], "2"]}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"momcon3ptsdSjiibjb", "[", "expr_", "]"}], ":=", " ", 
    RowBox[{
     RowBox[{"FixedPoint", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Antisymmetrise", "[", "#", "]"}], "/.", " ", 
         RowBox[{"{", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"ang", "[", 
              RowBox[{"j_", ",", " ", "i_"}], "]"}], "a_."], 
            SuperscriptBox[
             RowBox[{"ang", "[", 
              RowBox[{
               RowBox[{"B", "[", "j_", "]"}], ",", 
               RowBox[{"B", "[", "i_", "]"}]}], "]"}], "b_."]}], 
           "\[RuleDelayed]", 
           RowBox[{
            RowBox[{"With", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"l", "=", 
                RowBox[{"First", "@", 
                 RowBox[{"Complement", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"i", ",", "j"}], "}"}]}], "]"}]}]}], "}"}], ",", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox[
                 RowBox[{"ang", "[", 
                  RowBox[{"j", ",", "i"}], "]"}], 
                 RowBox[{"a", "-", "1"}]]}], 
               SuperscriptBox[
                RowBox[{"ang", "[", 
                 RowBox[{
                  RowBox[{"B", "[", "j", "]"}], ",", " ", 
                  RowBox[{"B", "[", "i", "]"}]}], "]"}], 
                RowBox[{"b", "-", "1"}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"k", "[", "l", "]"}], "2"], "-", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"k", "[", "i", "]"}], "+", 
                    RowBox[{"k", "[", "j", "]"}]}], ")"}], "2"]}], ")"}]}]}], 
             "]"}], "/;", 
            RowBox[{
             RowBox[{"i", " ", "=!=", " ", "j"}], " ", "&&", " ", 
             RowBox[{"FreeQ", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"i", ",", "j"}], "}"}], ",", "B"}], "]"}]}]}]}], 
          "\[IndentingNewLine]", "}"}]}], "&"}], ",", "expr"}], "]"}], "//", 
     "Antisymmetrise"}]}]}]}]], "Input",
 CellChangeTimes->{
  3.748780920791148*^9, {3.749472475805667*^9, 3.749472604259103*^9}, {
   3.749472642496522*^9, 3.7494726816605663`*^9}, {3.74955088952811*^9, 
   3.7495509044050837`*^9}, {3.7495514441633997`*^9, 
   3.7495514768429127`*^9}, {3.7495518054763327`*^9, 
   3.7495518308428383`*^9}, {3.749551938593747*^9, 3.749551980857275*^9}, 
   3.74955208999972*^9, {3.749554459371005*^9, 3.7495545078928547`*^9}, {
   3.7495545606165543`*^9, 3.749554601110794*^9}, {3.749554715173279*^9, 
   3.7495548551551332`*^9}, 3.749555010004119*^9, {3.7498912928850613`*^9, 
   3.7498913006458273`*^9}, {3.750658448162191*^9, 3.750658463419034*^9}, {
   3.750659830614958*^9, 3.750659831964793*^9}, 3.7506604911738777`*^9, {
   3.7507666389625587`*^9, 3.750766647107312*^9}, {3.750769112606984*^9, 
   3.7507691212446957`*^9}, {3.750769718040012*^9, 3.750769844922597*^9}, {
   3.7507699019546328`*^9, 3.750769904788499*^9}, {3.753184824390067*^9, 
   3.7531848247779284`*^9}, {3.753450316036607*^9, 3.753450425989851*^9}, {
   3.7534517208716297`*^9, 
   3.753451736966172*^9}},ExpressionUUID->"cf0181ea-6c9d-480f-919c-\
43c6e7db181e"]
}, Closed]],

Cell[CellGroupData[{

Cell["Check dS spinor bracket functions ", "Section",
 CellChangeTimes->{{3.751090625012066*^9, 3.751090633814829*^9}, {
  3.753184838047727*^9, 3.7531848687605057`*^9}, {3.753450437406732*^9, 
  3.7534504393591213`*^9}},ExpressionUUID->"1ee7e02d-0b11-4309-a56b-\
dea372bec7f4"],

Cell["Check conventions for spinor dot products etc.", "Text",
 CellChangeTimes->{{3.75076848154016*^9, 
  3.750768488860759*^9}},ExpressionUUID->"f728fe25-7a32-4cf8-8143-\
6c015d32d646"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"v1", "=", 
   RowBox[{"Vector3DToSpinorPairdS", "[", 
    RowBox[{"k", "/@", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"v2", "=", " ", 
    RowBox[{"Vector3DToSpinorPairdS", "[", 
     RowBox[{"p", "/@", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"<", 
     RowBox[{"i", 
      OverscriptBox["i", "_"]}], ">"}], " ", "=", " ", 
    RowBox[{"2", 
     SubscriptBox["k", "i"]}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", "1"}], "/", "2"}], 
    RowBox[{"Det", "[", "v1", "]"}]}], "//", "Simplify"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"2", 
     RowBox[{
      SubscriptBox["k", "i"], ".", 
      SubscriptBox["k", "j"]}]}], " ", "=", " ", 
    RowBox[{"<", "ij", ">", "<", 
     OverscriptBox["ji", "_"], ">"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     RowBox[{"Minkowski", "[", 
      RowBox[{
       RowBox[{"SpinorPairdSToVector4D", "[", "v1", "]"}], ",", 
       RowBox[{"SpinorPairdSToVector4D", "[", "v2", "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"Det", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"v1", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"v2", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "}"}], "]"}], " ", 
     RowBox[{"Det", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"v2", "[", 
         RowBox[{"[", "2", "]"}], "]"}], ",", 
        RowBox[{"v1", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "]"}]}]}], "//", 
   "FullSimplify"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"2", 
     RowBox[{
      SubscriptBox[
       SuperscriptBox["\[Epsilon]", "+"], "i"], ".", 
      SubscriptBox[
       SuperscriptBox["\[Epsilon]", "-"], "j"]}]}], " ", "=", " ", 
    RowBox[{"-", 
     RowBox[{"<", 
      RowBox[{
       OverscriptBox["i", "_"], "j"}], 
      SuperscriptBox[">", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"I", " ", "ignore", " ", 
        SubscriptBox["k", "i"], " ", "factors", " ", "on", " ", "both", " ", 
        "sides"}], ")"}]}]}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"2", " ", 
     RowBox[{"Minkowski", "[", 
      RowBox[{
       RowBox[{"SpinorPairdSToVector4D", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"v1", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"v1", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"SpinorPairdSToVector4D", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"v2", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", 
          RowBox[{"v2", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"Det", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"v1", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"v2", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "]"}], "^", "2"}]}], "//", 
   "FullSimplify"}], "\[IndentingNewLine]", "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"2", 
     SuperscriptBox["\[Epsilon]", "+"], 
     RowBox[{"i", ".", 
      SuperscriptBox["\[Epsilon]", "+"]}], "j"}], " ", "=", " ", 
    RowBox[{"-", 
     RowBox[{"<", 
      OverscriptBox["ij", "_"], 
      SuperscriptBox[">", "2"]}]}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"2", " ", 
     RowBox[{"Minkowski", "[", 
      RowBox[{
       RowBox[{"SpinorPairdSToVector4D", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"v1", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"v1", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"SpinorPairdSToVector4D", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"v2", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"v2", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "}"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"Det", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"v1", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"v2", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "}"}], "]"}], "^", "2"}]}], "//", 
   "FullSimplify"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"2", 
     SuperscriptBox["\[Epsilon]", "-"], 
     RowBox[{"i", ".", 
      SuperscriptBox["\[Epsilon]", "-"]}], "j"}], "=", " ", 
    RowBox[{"-", 
     RowBox[{"<", "ij", 
      SuperscriptBox[">", "2"]}]}]}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"2", " ", 
     RowBox[{"Minkowski", "[", 
      RowBox[{
       RowBox[{"SpinorPairdSToVector4D", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"v1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", 
          RowBox[{"v1", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"SpinorPairdSToVector4D", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"v2", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", 
          RowBox[{"v2", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"Det", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"v1", "[", 
         RowBox[{"[", "2", "]"}], "]"}], ",", 
        RowBox[{"v2", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "]"}], "^", "2"}]}], "//", 
   "FullSimplify"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"2", 
     RowBox[{
      SubscriptBox["k", "i"], ".", 
      SuperscriptBox[
       SubscriptBox["\[Epsilon]", "j"], "-"]}]}], "=", " ", 
    RowBox[{"-", 
     RowBox[{"<", 
      RowBox[{
       OverscriptBox["i", "_"], "j"}], ">", "<", "ij", ">"}]}]}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"2", " ", 
     RowBox[{"Minkowski", "[", 
      RowBox[{
       RowBox[{"SpinorPairdSToVector4D", "[", "v1", "]"}], ",", 
       RowBox[{"SpinorPairdSToVector4D", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"v2", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", 
          RowBox[{"v2", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"Det", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"v1", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"v2", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "]"}], 
     RowBox[{"Det", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"v1", "[", 
         RowBox[{"[", "2", "]"}], "]"}], ",", 
        RowBox[{"v2", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "]"}]}]}], "//", 
   "FullSimplify"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"2", 
     RowBox[{
      SubscriptBox["k", "i"], ".", 
      SubscriptBox[
       SuperscriptBox["\[Epsilon]", "+"], "j"]}]}], " ", "=", " ", 
    RowBox[{"-", 
     RowBox[{"<", 
      OverscriptBox["ij", "_"], ">", "<", 
      RowBox[{"i", 
       OverscriptBox["j", "_"]}], ">"}]}]}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"2", " ", 
     RowBox[{"Minkowski", "[", 
      RowBox[{
       RowBox[{"SpinorPairdSToVector4D", "[", "v1", "]"}], ",", 
       RowBox[{"SpinorPairdSToVector4D", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"v2", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"v2", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "}"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"Det", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"v1", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"v2", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "}"}], "]"}], " ", 
     RowBox[{"Det", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"v1", "[", 
         RowBox[{"[", "2", "]"}], "]"}], ",", 
        RowBox[{"v2", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "}"}], "]"}]}]}], "//", 
   "FullSimplify"}]}]}], "Input",
 CellChangeTimes->{{3.750767376000764*^9, 3.750767440841001*^9}, {
  3.750768365372533*^9, 3.7507684052655582`*^9}, {3.750768438822606*^9, 
  3.750769054372612*^9}},ExpressionUUID->"2e7a07d4-e1a3-40e0-bbab-\
e8db98ccb840"],

Cell["test 3pt mom con identities", "Text",
 CellChangeTimes->{{3.741967735069257*^9, 
  3.7419677388034678`*^9}},ExpressionUUID->"ad2c6d9e-b296-4758-bde4-\
07dab5c69695"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"mom", "=", " ", 
   RowBox[{"RandomdSMomenta4D", "[", "3", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"#", "-", " ", 
        RowBox[{"momcon3ptsdSjiibl", "[", "#", "]"}]}], "//", "disp"}], ",", 
      RowBox[{"ApplydSMomenta4D", "[", 
       RowBox[{
        RowBox[{"#", "-", " ", 
         RowBox[{"momcon3ptsdSjiibl", "[", "#", "]"}]}], ",", "mom"}], 
       "]"}]}], "}"}], "&"}], "[", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"ang", "[", 
      RowBox[{"1", ",", "2"}], "]"}], "2"], 
    RowBox[{"ang", "[", 
     RowBox[{"3", ",", 
      RowBox[{"B", "[", "1", "]"}]}], "]"}]}], "]"}], "//", 
  "Chop"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"#", "-", " ", 
        RowBox[{"momcon3ptsdSjibilb", "[", "#", "]"}]}], "//", "disp"}], ",", 
      
      RowBox[{"ApplydSMomenta4D", "[", 
       RowBox[{
        RowBox[{"#", "-", " ", 
         RowBox[{"momcon3ptsdSjibilb", "[", "#", "]"}]}], ",", "mom"}], 
       "]"}]}], "}"}], "&"}], "[", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"ang", "[", 
      RowBox[{"1", ",", 
       RowBox[{"B", "[", "2", "]"}]}], "]"}], "2"], 
    RowBox[{"ang", "[", 
     RowBox[{"2", ",", 
      RowBox[{"B", "[", "3", "]"}]}], "]"}]}], "]"}], "//", 
  "Chop"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"#", "-", " ", 
        RowBox[{"momcon3ptsdSjiiblb", "[", "#", "]"}]}], "//", "disp"}], ",", 
      
      RowBox[{"ApplydSMomenta4D", "[", 
       RowBox[{
        RowBox[{"#", "-", " ", 
         RowBox[{"momcon3ptsdSjiiblb", "[", "#", "]"}]}], ",", "mom"}], 
       "]"}]}], "}"}], "&"}], "[", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"ang", "[", 
      RowBox[{"1", ",", "2"}], "]"}], "2"], 
    RowBox[{"ang", "[", 
     RowBox[{
      RowBox[{"B", "[", "1", "]"}], ",", 
      RowBox[{"B", "[", "3", "]"}]}], "]"}]}], "]"}], "//", 
  "Chop"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"#", "-", " ", 
        RowBox[{"momcon3ptsdSjibijb", "[", "#", "]"}]}], "//", "disp"}], ",", 
      
      RowBox[{"ApplydSMomenta4D", "[", 
       RowBox[{
        RowBox[{"#", "-", " ", 
         RowBox[{"momcon3ptsdSjibijb", "[", "#", "]"}]}], ",", "mom"}], 
       "]"}]}], "}"}], "&"}], "[", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"ang", "[", 
      RowBox[{"1", ",", 
       RowBox[{"B", "[", "2", "]"}]}], "]"}], "2"], 
    RowBox[{"ang", "[", 
     RowBox[{"2", ",", 
      RowBox[{"B", "[", "1", "]"}]}], "]"}]}], "]"}], "//", 
  "Chop"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"#", "-", " ", 
        RowBox[{"momcon3ptsdSjiibjb", "[", "#", "]"}]}], "//", "disp"}], ",", 
      
      RowBox[{"ApplydSMomenta4D", "[", 
       RowBox[{
        RowBox[{"#", "-", " ", 
         RowBox[{"momcon3ptsdSjiibjb", "[", "#", "]"}]}], ",", "mom"}], 
       "]"}]}], "}"}], "&"}], "[", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"ang", "[", 
      RowBox[{"1", ",", "2"}], "]"}], "2"], 
    RowBox[{"ang", "[", 
     RowBox[{
      RowBox[{"B", "[", "2", "]"}], ",", 
      RowBox[{"B", "[", "1", "]"}]}], "]"}]}], "]"}], "//", 
  "Chop"}]}], "Input",
 CellChangeTimes->{{3.7419659337132893`*^9, 3.741965967684986*^9}, {
   3.741967463243887*^9, 3.741967472740931*^9}, {3.7419675608903646`*^9, 
   3.741967578984192*^9}, {3.7419677215295687`*^9, 3.741967723864317*^9}, {
   3.741967918315419*^9, 3.741967926661002*^9}, {3.741968054260907*^9, 
   3.741968059501342*^9}, {3.748781242535941*^9, 3.7487813231770573`*^9}, {
   3.748781385480877*^9, 3.748781432978517*^9}, {3.748781517558172*^9, 
   3.748781548517466*^9}, {3.7487815972623777`*^9, 3.748781619881064*^9}, {
   3.7487816858379*^9, 3.748781701317089*^9}, {3.748782061502234*^9, 
   3.7487820790297422`*^9}, {3.748859170950062*^9, 3.7488591906378117`*^9}, 
   3.748859231328444*^9, {3.748859313647579*^9, 3.748859411973424*^9}, {
   3.7488597162226553`*^9, 3.748859746237939*^9}, {3.748859951337192*^9, 
   3.748859952813253*^9}, {3.748860160786758*^9, 3.748860172866374*^9}, {
   3.749290501733971*^9, 3.7492905457212553`*^9}, {3.749461914238056*^9, 
   3.7494619241284037`*^9}, {3.750661908364924*^9, 3.7506619304598722`*^9}, {
   3.7506619854977617`*^9, 3.7506619867771397`*^9}, {3.750662119866617*^9, 
   3.750662123782481*^9}, {3.750765272211165*^9, 3.7507653154791117`*^9}, 
   3.750765371933146*^9, {3.753450447785386*^9, 
   3.753450451887569*^9}},ExpressionUUID->"ec4b83cb-9086-45b3-88dc-\
a3b19f4e6e58"]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Get  \[LeftAngleBracket]JJJ\[RightAngleBracket],  \[LeftAngleBracket]TTT\
\[RightAngleBracket],  \[LeftAngleBracket]JJO\[RightAngleBracket] and \
\[LeftAngleBracket]TTO\[RightAngleBracket] and 3d form factor functions\
\>", "Section",
 CellChangeTimes->{{3.7473789451332912`*^9, 3.747378962076324*^9}, {
   3.747986475361265*^9, 3.7479864823001013`*^9}, {3.748343342020328*^9, 
   3.748343342908806*^9}, {3.7485853674937973`*^9, 3.74858536777343*^9}, 
   3.749290629939693*^9, {3.749294739875676*^9, 3.7492947485081587`*^9}, {
   3.753185015259945*^9, 3.7531850340254993`*^9}, {3.753185117951355*^9, 
   3.75318513167665*^9}, {3.7558762477550783`*^9, 
   3.7558762624375267`*^9}},ExpressionUUID->"d5430c03-386e-4157-a693-\
d47136edd554"],

Cell[TextData[{
 "In this section are\n* JJJ (eq 3.20 of 1711.09105), TTT (eq 3.134 of \
1711.09105), JJO (eqn 3.93 of 1805.12100) and TTO (eqn 3.148 of 1805.12100) \
which are variables defined in terms of \[Epsilon]\[CenterDot]k etc. and the \
form factors A1 etc.\n* repAsJJJ3d (eq 3.34 and 3.35 of 1711.09105), \
repAsTTT3d (eq 3.160-3.164 of 1711.09105), repAsJJO3d (eqns 3.112 and 3.113 \
of 1805.12100) and repAsTTO3d (eqns 3.166 - 3.168 of 1805.12100) which are \
functions replacing eg. A1[1,2,3] with the form factors in 3 dimensions\nThe \
scalar O has marginal conformal dimension ",
 Cell[BoxData[
  FormBox[
   RowBox[{"d", " ", "=", " ", 
    RowBox[{"\[CapitalDelta]", " ", "=", " ", "3"}]}], TraditionalForm]],
  ExpressionUUID->"8742275c-f75e-4ac6-a7a7-509c65fc3c6a"]
}], "Text",
 CellChangeTimes->{{3.748584630851812*^9, 3.748584684122484*^9}, {
   3.7531849371163683`*^9, 3.75318500153518*^9}, {3.753185175305624*^9, 
   3.753185297099822*^9}, {3.7531853406151857`*^9, 3.753185369708323*^9}, 
   3.753443894618719*^9, {3.753443976160203*^9, 3.753443991128606*^9}, {
   3.755876235641573*^9, 3.75587631177877*^9}, {3.755876362813657*^9, 
   3.755876383377699*^9}, {3.7558765348705473`*^9, 
   3.75587654317695*^9}},ExpressionUUID->"4b67a7f0-ec03-49b7-aaba-\
47bd532d2cb7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"JJJ", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"A1", "[", 
      RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"e", "[", "1", "]"}], ",", 
       RowBox[{"k", "[", "2", "]"}]}], "]"}], 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"e", "[", "2", "]"}], ",", 
       RowBox[{"k", "[", "3", "]"}]}], "]"}], 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"e", "[", "3", "]"}], ",", 
       RowBox[{"k", "[", "1", "]"}]}], "]"}]}], " ", "+", 
    "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{
      "Note", " ", "that", " ", "sum", " ", "here", " ", "is", " ", "over", 
       " ", "cyclic", " ", "permutations"}], ",", " ", 
      RowBox[{"different", " ", "to", " ", "in", " ", "the", " ", "paper"}]}],
      "*)"}], "\[IndentingNewLine]", " ", 
    RowBox[{
     RowBox[{"A2", "[", 
      RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"e", "[", "1", "]"}], ",", 
       RowBox[{"e", "[", "2", "]"}]}], "]"}], 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"e", "[", "3", "]"}], ",", 
       RowBox[{"k", "[", "1", "]"}]}], "]"}]}], "+", " ", 
    RowBox[{
     RowBox[{"A2", "[", 
      RowBox[{"3", ",", "1", ",", "2"}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"e", "[", "3", "]"}], ",", 
       RowBox[{"e", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"e", "[", "2", "]"}], ",", 
       RowBox[{"k", "[", "3", "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"A2", "[", 
      RowBox[{"2", ",", "3", ",", "1"}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"e", "[", "2", "]"}], ",", 
       RowBox[{"e", "[", "3", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"e", "[", "1", "]"}], ",", 
       RowBox[{"k", "[", "2", "]"}]}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.74686846425121*^9, 3.746868656657764*^9}, {
   3.746868758901124*^9, 3.746868778765769*^9}, {3.746869039928306*^9, 
   3.746869082743593*^9}, {3.746869127687574*^9, 3.746869138387128*^9}, {
   3.746869220262961*^9, 3.74686925354126*^9}, 3.746869324530635*^9, {
   3.746870411579637*^9, 3.7468704214548693`*^9}, {3.7485844249286346`*^9, 
   3.748584469783635*^9}, {3.7534515312939253`*^9, 
   3.753451547677188*^9}},ExpressionUUID->"a327abac-df76-4eec-8161-\
ba6b24b57554"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TTT", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"StringReplace", "[", 
      RowBox[{
      "\"\<A_1 p_2^{\\\\alpha_1} p_2^{\\\\beta_1} p_3^{\\\\alpha_2} \
p_3^{\\\\beta_2} p_1^{\\\\alpha_3} p_1^{\\\\beta_3} +\n    A_2 \
\\\\delta^{\\\\beta_1 \\\\beta_2} p_2^{\\\\alpha_1} p_3^{\\\\alpha_2} p_1^{\\\
\\alpha_3} p_1^{\\\\beta_3} + \n   A_2(p_1 \\\\leftrightarrow p_3) \
\\\\delta^{\\\\beta_2 \\\\beta_3} p_2^{\\\\alpha_1} p_2^{\\\\beta_1} \
p_3^{\\\\alpha_2} p_1^{\\\\alpha_3} + \n   A_2(p_2 \\\\leftrightarrow p_3) \\\
\\delta^{\\\\beta_1 \\\\beta_3} p_2^{\\\\alpha_1} p_3^{\\\\alpha_2} \
p_3^{\\\\beta_2} p_1^{\\\\alpha_3}+ \n    A_3 \\\\delta^{\\\\alpha_1 \
\\\\alpha_2} \\\\delta^{\\\\beta_1 \\\\beta_2} p_1^{\\\\alpha_3} \
p_1^{\\\\beta_3} +\n    A_3(p_1 \\\\leftrightarrow p_3) \
\\\\delta^{\\\\alpha_2 \\\\alpha_3} \\\\delta^{\\\\beta_2 \\\\beta_3} p_2^{\\\
\\alpha_1} p_2^{\\\\beta_1}  +\n   A_3(p_2 \\\\leftrightarrow p_3) \
\\\\delta^{\\\\alpha_1 \\\\alpha_3} \\\\delta^{\\\\beta_1 \\\\beta_3} p_3^{\\\
\\alpha_2} p_3^{\\\\beta_2}  + \n   A_4 \\\\delta^{\\\\alpha_1 \\\\alpha_3} \
\\\\delta^{\\\\alpha_2 \\\\beta_3} p_2^{\\\\beta_1} p_3^{\\\\beta_2} + \n   \
A_4(p_1 \\\\leftrightarrow p_3) \\\\delta^{\\\\alpha_1 \\\\alpha_3} \
\\\\delta^{\\\\alpha_2 \\\\beta_1} p_3^{\\\\beta_2} p_1^{\\\\beta_3} + \n    \
A_4(p_2 \\\\leftrightarrow p_3) \\\\delta^{\\\\alpha_1 \\\\alpha_2} \
\\\\delta^{\\\\alpha_3 \\\\beta_2} p_2^{\\\\beta_1} p_1^{\\\\beta_3} + \n   \
A_5 \\\\delta^{\\\\alpha_1 \\\\beta_2} \\\\delta^{\\\\alpha_2 \\\\beta_3} \
\\\\delta^{\\\\alpha_3 \\\\beta_1}\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"(*", 
         RowBox[{"p", ".", "\[Epsilon]"}], "*)"}], 
        RowBox[{
         RowBox[{
          RowBox[{"\"\<p_\>\"", "~~", 
           RowBox[{"Shortest", "[", "x_", "]"}], "~~", 
           RowBox[{"(", 
            RowBox[{"\"\<^{\\\\alpha_\>\"", "|", "\"\<^{\\\\beta_\>\""}], 
            ")"}], "~~", 
           RowBox[{"Shortest", "[", "y_", "]"}], "~~", "\"\<}\>\""}], 
          "\[RuleDelayed]", 
          RowBox[{"StringJoin", "[", 
           RowBox[{"\"\<dot[k[\>\"", ",", 
            RowBox[{"ToString", "[", "x", "]"}], ",", "\"\<]\>\"", ",", 
            "\"\<, e[\>\"", ",", 
            RowBox[{"ToString", "[", "y", "]"}], ",", "\"\<]]\>\""}], "]"}]}],
          ",", 
         RowBox[{"(*", 
          RowBox[{"\[Epsilon]", ".", "\[Epsilon]"}], "*)"}], 
         RowBox[{
          RowBox[{"\"\<\\\\delta\>\"", "~~", 
           RowBox[{"(", 
            RowBox[{"\"\<^{\\\\alpha_\>\"", "|", "\"\<^{\\\\beta_\>\""}], 
            ")"}], "~~", 
           RowBox[{"Shortest", "[", "x_", "]"}], "~~", 
           RowBox[{"(", 
            RowBox[{"\"\< \\\\alpha_\>\"", "|", "\"\< \\\\beta_\>\""}], ")"}],
            "~~", 
           RowBox[{"Shortest", "[", "y_", "]"}], "~~", "\"\<}\>\""}], 
          "\[RuleDelayed]", 
          RowBox[{"StringJoin", "[", 
           RowBox[{"\"\<dot[e[\>\"", ",", 
            RowBox[{"ToString", "[", "x", "]"}], ",", "\"\<]\>\"", ",", 
            "\"\<, e[\>\"", ",", 
            RowBox[{"ToString", "[", "y", "]"}], ",", "\"\<]]\>\""}], "]"}]}],
          ",", 
         RowBox[{"(*", "A", "*)"}], 
         RowBox[{
          RowBox[{"\"\<A_\>\"", "~~", 
           RowBox[{"Shortest", "[", "y_", "]"}], "~~", "\"\<(p_\>\"", "~~", 
           RowBox[{"Shortest", "[", "s1_", "]"}], "~~", 
           "\"\< \\\\leftrightarrow p_\>\"", "~~", 
           RowBox[{"Shortest", "[", "s2_", "]"}], "~~", "\"\<)\>\""}], 
          "\[RuleDelayed]", 
          RowBox[{"StringJoin", "[", 
           RowBox[{"\"\<A\>\"", ",", 
            RowBox[{"ToString", "[", "y", "]"}], ",", "\"\<[\>\"", ",", 
            RowBox[{"ToString", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "2", ",", "3"}], "}"}], "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"ToExpression", "[", "s1", "]"}], "\[Rule]", " ", 
                 RowBox[{"ToExpression", "[", "s2", "]"}]}], ",", 
                RowBox[{
                 RowBox[{"ToExpression", "[", "s2", "]"}], "\[Rule]", 
                 RowBox[{"ToExpression", "[", "s1", "]"}]}]}], "}"}]}], "]"}],
             ",", "\"\<]\>\""}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"\"\<A_\>\"", "~~", 
           RowBox[{"Shortest", "[", "y_", "]"}]}], "\[RuleDelayed]", 
          RowBox[{"StringJoin", "[", 
           RowBox[{"\"\<A\>\"", ",", 
            RowBox[{"ToString", "[", "y", "]"}], ",", "\"\<[\>\"", ",", 
            RowBox[{"ToString", "[", 
             RowBox[{"{", 
              RowBox[{"1", ",", "2", ",", "3"}], "}"}], "]"}], ",", 
            "\"\<]\>\""}], "]"}]}]}], "}"}]}], "]"}], "//", 
     RowBox[{
      RowBox[{"StringReplace", "[", 
       RowBox[{"#", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<{\>\"", "\[Rule]", "\"\<\>\""}], ",", 
          RowBox[{"\"\<}\>\"", "\[Rule]", "\"\<\>\""}]}], "}"}]}], "]"}], 
      "&"}]}], "//", "ToExpression"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.747378938557293*^9, 3.747378938557962*^9}, 
   3.747379021593092*^9, {3.747386957536731*^9, 3.7473869972944717`*^9}, {
   3.747388026963718*^9, 
   3.74738803221148*^9}},ExpressionUUID->"5845a3d3-946e-4477-b7ef-\
2db92f95d851"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"abcregex", "[", "str_", "]"}], ":=", 
  RowBox[{"StringReplace", "[", 
   RowBox[{"str", ",", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"a", " ", "b", " ", "and", " ", "c"}], ",", 
      RowBox[{
      "hacked", " ", "to", " ", "work", " ", "nicely", " ", "with", " ", 
       "frac", " ", "in", " ", "this", " ", "case"}]}], "*)"}], 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"StringExpression", "[", 
        RowBox[{"\"\<a_{\>\"", ",", 
         RowBox[{"Shortest", "[", "x__", "]"}], ",", "\"\<}\>\""}], "]"}], 
       "\[RuleDelayed]", 
       RowBox[{"StringJoin", "[", 
        RowBox[{"\"\<a[1,\>\"", ",", 
         RowBox[{
          RowBox[{"ToString", "[", 
           RowBox[{"Characters", "[", "x", "]"}], "]"}], "//", 
          RowBox[{
           RowBox[{"StringReplace", "[", 
            RowBox[{"#", ",", 
             RowBox[{"\"\<}\>\"", "\[Rule]", "\"\<~\>\""}]}], "]"}], "&"}]}], 
         ",", "\"\<]\>\""}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"StringExpression", "[", 
        RowBox[{"\"\<b_{\>\"", ",", 
         RowBox[{"Shortest", "[", "x__", "]"}], ",", "\"\<}\>\""}], "]"}], 
       "\[RuleDelayed]", 
       RowBox[{"StringJoin", "[", 
        RowBox[{"\"\<a[2,\>\"", ",", 
         RowBox[{
          RowBox[{"ToString", "[", 
           RowBox[{"Characters", "[", "x", "]"}], "]"}], "//", 
          RowBox[{
           RowBox[{"StringReplace", "[", 
            RowBox[{"#", ",", 
             RowBox[{"\"\<}\>\"", "\[Rule]", "\"\<~\>\""}]}], "]"}], "&"}]}], 
         ",", "\"\<]\>\""}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"StringExpression", "[", 
        RowBox[{"\"\<c_{\>\"", ",", 
         RowBox[{"Shortest", "[", "x__", "]"}], ",", "\"\<}\>\""}], "]"}], 
       "\[RuleDelayed]", 
       RowBox[{"StringJoin", "[", 
        RowBox[{"\"\<a[3,\>\"", ",", 
         RowBox[{
          RowBox[{"ToString", "[", 
           RowBox[{"Characters", "[", "x", "]"}], "]"}], "//", 
          RowBox[{
           RowBox[{"StringReplace", "[", 
            RowBox[{"#", ",", 
             RowBox[{"\"\<}\>\"", "\[Rule]", "\"\<~\>\""}]}], "]"}], "&"}]}], 
         ",", "\"\<]\>\""}], "]"}]}]}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"StringReplace", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"StringReplace", "[", 
       RowBox[{
        RowBox[{
        "\"\<A_1 &= \\\\frac{8 \\\\ren{1}}{a_{123}^6} \\\\left[ a_{123}^3 + 3 \
a_{123} b_{123} + 15 c_{123} \\\\right],\nA_2 &= \\\\frac{8 \
\\\\ren{1}}{a_{123}^5} \\\\left[ 4 p_3^4 + 20 p_3^3 a_{12} + 4 p_3^2 (7 \
a_{12}^2 + 6 b_{12}) + 15 p_3 a_{12} (a_{12}^2 + b_{12}) + 3 a_{12}^2 \
(a_{12}^2 + b_{12}) \\\\right] +  \\\\frac{2 \\\\ren{2}}{a_{123}^4} \\\\left[ \
a_{123}^3 + a_{123} b_{123} + 3 c_{123} \\\\right], \nA_3 &= \\\\frac{2 \
\\\\ren{1} p_3^2}{a_{123}^4} \\\\left[ 7 p_3^3 + 28 p_3^2 a_{12} + 3 p_3 (11 \
a_{12}^2 + 6 b_{12}) + 12 a_{12} ( a_{12}^2 + b_{12} ) \\\\right] + \\\\frac{\
\\\\ren{2} p_3^2}{a_{123}^3} \\\\left[ p_3^2 + 3 p_3 a_{12} + 2 (a_{12}^2 + \
b_{12}) \\\\right] - \\\\frac{2 \\\\2_{TT}}{a_{123}^2} \\\\left[ a_{123}^3 - \
a_{123} b_{123} - c_{123} \\\\right], \nA_4 &= \\\\frac{4 \
\\\\ren{1}}{a_{123}^4} \\\\left[ -3 p_3^5 - 12 p_3^4 a_{12} - 9 p_3^3 \
(a_{12}^2 + 2 b_{12}) + 9 p_3^2 a_{12} (a_{12}^2 - 3 b_{12}) +  (4 p_3 + \
a_{12}) (3 a_{12}^4 - 3 a_{12}^2 b_{12} + 4 b_{12}^2) \\\\right] +  \\\\frac{\
\\\\ren{2}}{a_{123}^3} \\\\left[ -p_3^4 - 3 p_3^3 a_{12} - 6 p_3^2 b_{12} + \
a_{12} (a_{12}^2 - b_{12}) (3 p_3 + a_{12}) \\\\right]  -  \\\\frac{4 \
\\\\2_{TT}}{a_{123}^2} \\\\left[ a_{123}^3 - a_{123} b_{123} - c_{123} \
\\\\right],\nA_5 &= \\\\frac{2 \\\\ren{1}}{a_{123}^3} \\\\left[ -3 a_{123}^6 \
+ 9 a_{123}^4 b_{123} + 12 a_{123}^2 b_{123}^2 - 33 a_{123}^3 c_{123} + 12 \
a_{123} b_{123} c_{123} + 8 c_{123}^2 \\\\right]+ \\\\frac{\\\\ren{2}}{2 \
a_{123}^2} \\\\left[ -a_{123}^5 + 3 a_{123}^3 b_{123} + 4 a_{123} b_{123}^2 - \
11 a_{123}^2 c_{123} + 4 b_{123} c_{123} \\\\right] + 2  \\\\2_{TT} (p_1^3 + \
p_2^3 + p_3^3)\>\"", "//", "abcregex"}], ",", "\[IndentingNewLine]", 
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{"frac", ",", "brackets"}], "*)"}], 
         RowBox[{
          RowBox[{
           RowBox[{"StringExpression", "[", 
            RowBox[{"\"\<\\\\frac{\>\"", ",", 
             RowBox[{"Shortest", "[", "x__", "]"}], ",", "\"\<}{\>\"", ",", 
             RowBox[{"Shortest", "[", "y__", "]"}], ",", "\"\<}\>\""}], "]"}],
            "\[RuleDelayed]", 
           RowBox[{"StringJoin", "[", 
            RowBox[{
            "\"\<(\>\"", ",", "x", ",", "\"\<)/(\>\"", ",", "y", ",", 
             "\"\<)\>\""}], "]"}]}], ",", "\[IndentingNewLine]", 
          RowBox[{"\"\<\\\\left[\>\"", "\[Rule]", "\"\<(\>\""}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"\"\<\\\\right]\>\"", "\[Rule]", "\"\<)\>\""}]}], 
         "\[IndentingNewLine]", "}"}]}], "\[IndentingNewLine]", "]"}], ",", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{"(*", "p_i", "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"StringExpression", "[", 
          RowBox[{"\"\<p_\>\"", ",", "x_"}], "]"}], "\[RuleDelayed]", 
         RowBox[{"StringJoin", "[", 
          RowBox[{"\"\<k[\>\"", ",", 
           RowBox[{"ToString", "[", "x", "]"}], ",", "\"\<]\>\""}], "]"}]}], 
        ",", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"C", " ", "coefficients"}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"\"\<\\\\ren{1}\>\"", "\[Rule]", " ", "\"\<C1\>\""}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"\"\<\\\\ren{2}\>\"", "\[Rule]", "\"\<C2\>\""}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"\"\<\\\\2_{TT}\>\"", "\[Rule]", "\"\<CTT\>\""}]}], 
       "\[IndentingNewLine]", "}"}]}], "\[IndentingNewLine]", "]"}], "//", 
    RowBox[{
     RowBox[{"StringReplace", "[", 
      RowBox[{"#", ",", 
       RowBox[{"\"\<~\>\"", "\[Rule]", "\"\<}\>\""}]}], "]"}], "&"}]}], ";"}],
   "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "All", " ", "of", " ", "the", " ", "As", " ", "are", " ", "symmetric", 
     " ", "in", " ", "1", " ", "and", " ", "2"}], ",", 
    RowBox[{
    "so", " ", "swap", " ", "to", " ", "make", " ", "the", " ", "sums", " ", 
     "over", " ", "cyclic", " ", "permutations"}]}], "*)"}], 
  RowBox[{
   RowBox[{"TTT", "=", 
    RowBox[{
     RowBox[{"TTT", "/.", 
      RowBox[{
       RowBox[{"f_", "[", 
        RowBox[{"3", ",", "2", ",", "1"}], "]"}], "\[RuleDelayed]", 
       RowBox[{"f", "[", 
        RowBox[{"2", ",", "3", ",", "1"}], "]"}]}]}], "/.", 
     RowBox[{
      RowBox[{"f_", "[", 
       RowBox[{"1", ",", "3", ",", "2"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"f", "[", 
       RowBox[{"3", ",", "1", ",", "2"}], "]"}]}]}]}], ";"}]}]}], "Input",
 CellChangeTimes->{{3.7473876674324837`*^9, 3.7473876804174757`*^9}, {
   3.7473878068494*^9, 3.747387858328163*^9}, {3.747387894666601*^9, 
   3.747388188312351*^9}, {3.747388261852412*^9, 3.747388288597871*^9}, {
   3.7473893316346188`*^9, 3.747389684282378*^9}, {3.747389728474195*^9, 
   3.747389758667697*^9}, {3.7473897910906963`*^9, 3.747389834221418*^9}, {
   3.747389996877057*^9, 3.7473900009802437`*^9}, {3.747390069149332*^9, 
   3.747390095469595*^9}, {3.7473902887768507`*^9, 3.747390299296853*^9}, {
   3.747390343310862*^9, 3.74739051712455*^9}, {3.747390586759756*^9, 
   3.747390611938624*^9}, {3.747390729431985*^9, 3.747390784467474*^9}, {
   3.747390950136104*^9, 3.7473909641451902`*^9}, 3.7474602401281424`*^9, {
   3.7485846238765993`*^9, 
   3.7485846243644867`*^9}},ExpressionUUID->"807d30be-1b95-40e2-aac1-\
65c10766b15f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"repAsTTT3d", "[", "expr_", "]"}], ":=", 
   RowBox[{
    RowBox[{"expr", "/.", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"A1", "[", "x__", "]"}], "\[RuleDelayed]", 
        RowBox[{"ReplaceWithin", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"8", " ", "C1"}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"a", "[", 
               RowBox[{"1", ",", 
                RowBox[{"{", 
                 RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}], "^", 
              "6"}], ")"}]}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"a", "[", 
               RowBox[{"1", ",", 
                RowBox[{"{", 
                 RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}], "^", 
              "3"}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"a", "[", 
               RowBox[{"1", ",", 
                RowBox[{"{", 
                 RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}], " ", 
              RowBox[{"a", "[", 
               RowBox[{"2", ",", 
                RowBox[{"{", 
                 RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}]}], "+", 
             RowBox[{"15", " ", 
              RowBox[{"a", "[", 
               RowBox[{"3", ",", 
                RowBox[{"{", 
                 RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}]}]}], 
            ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"List", ",", "k"}], "}"}], ",", 
          RowBox[{"MapIndexed", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"First", "[", "#2", "]"}], "\[Rule]", "#1"}], "&"}], 
            ",", 
            RowBox[{"{", "x", "}"}]}], "]"}]}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"A2", "[", "x__", "]"}], "\[RuleDelayed]", 
        RowBox[{"ReplaceWithin", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"8", " ", "C1"}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"a", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"{", 
                  RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}], "^", 
               "5"}], ")"}]}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               RowBox[{
                RowBox[{"k", "[", "3", "]"}], "^", "4"}]}], "+", 
              RowBox[{"20", " ", 
               RowBox[{
                RowBox[{"k", "[", "3", "]"}], "^", "3"}], " ", 
               RowBox[{"a", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"{", 
                  RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], "+", 
              RowBox[{"4", " ", 
               RowBox[{
                RowBox[{"k", "[", "3", "]"}], "^", "2"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"7", " ", 
                  RowBox[{
                   RowBox[{"a", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "2"}], "}"}]}], "]"}], "^", "2"}]}], 
                 "+", 
                 RowBox[{"6", " ", 
                  RowBox[{"a", "[", 
                   RowBox[{"2", ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}]}], ")"}]}], "+", 
              RowBox[{"15", " ", 
               RowBox[{"k", "[", "3", "]"}], " ", 
               RowBox[{"a", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"{", 
                  RowBox[{"1", ",", "2"}], "}"}]}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"a", "[", 
                   RowBox[{"1", ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "2"}], "}"}]}], "]"}], "^", "2"}], "+", 
                 
                 RowBox[{"a", "[", 
                  RowBox[{"2", ",", 
                   RowBox[{"{", 
                    RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], ")"}]}], "+", 
              RowBox[{"3", " ", 
               RowBox[{
                RowBox[{"a", "[", 
                 RowBox[{"1", ",", 
                  RowBox[{"{", 
                   RowBox[{"1", ",", "2"}], "}"}]}], "]"}], "^", "2"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"a", "[", 
                   RowBox[{"1", ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "2"}], "}"}]}], "]"}], "^", "2"}], "+", 
                 
                 RowBox[{"a", "[", 
                  RowBox[{"2", ",", 
                   RowBox[{"{", 
                    RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], ")"}]}]}], 
             ")"}]}], "+", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", " ", "C2"}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"a", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"{", 
                  RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}], "^", 
               "4"}], ")"}]}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"a", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"{", 
                  RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}], "^", 
               "3"}], "+", 
              RowBox[{
               RowBox[{"a", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"{", 
                  RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}], " ", 
               RowBox[{"a", "[", 
                RowBox[{"2", ",", 
                 RowBox[{"{", 
                  RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}]}], "+", 
              RowBox[{"3", " ", 
               RowBox[{"a", "[", 
                RowBox[{"3", ",", 
                 RowBox[{"{", 
                  RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}]}]}], 
             ")"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"List", ",", "k"}], "}"}], ",", 
          RowBox[{"MapIndexed", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"First", "[", "#2", "]"}], "\[Rule]", "#1"}], "&"}], 
            ",", 
            RowBox[{"{", "x", "}"}]}], "]"}]}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"A3", "[", "x__", "]"}], "\[RuleDelayed]", 
        RowBox[{"ReplaceWithin", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", " ", "C1", " ", 
               RowBox[{
                RowBox[{"k", "[", "3", "]"}], "^", "2"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"a", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"{", 
                  RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}], "^", 
               "4"}], ")"}]}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"7", " ", 
               RowBox[{
                RowBox[{"k", "[", "3", "]"}], "^", "3"}]}], "+", 
              RowBox[{"28", " ", 
               RowBox[{
                RowBox[{"k", "[", "3", "]"}], "^", "2"}], " ", 
               RowBox[{"a", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"{", 
                  RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], "+", 
              RowBox[{"3", " ", 
               RowBox[{"k", "[", "3", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"11", " ", 
                  RowBox[{
                   RowBox[{"a", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "2"}], "}"}]}], "]"}], "^", "2"}]}], 
                 "+", 
                 RowBox[{"6", " ", 
                  RowBox[{"a", "[", 
                   RowBox[{"2", ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}]}], ")"}]}], "+", 
              RowBox[{"12", " ", 
               RowBox[{"a", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"{", 
                  RowBox[{"1", ",", "2"}], "}"}]}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"a", "[", 
                   RowBox[{"1", ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "2"}], "}"}]}], "]"}], "^", "2"}], "+", 
                 
                 RowBox[{"a", "[", 
                  RowBox[{"2", ",", 
                   RowBox[{"{", 
                    RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], ")"}]}]}], 
             ")"}]}], "+", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"C2", " ", 
               RowBox[{
                RowBox[{"k", "[", "3", "]"}], "^", "2"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"a", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"{", 
                  RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}], "^", 
               "3"}], ")"}]}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"k", "[", "3", "]"}], "^", "2"}], "+", 
              RowBox[{"3", " ", 
               RowBox[{"k", "[", "3", "]"}], " ", 
               RowBox[{"a", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"{", 
                  RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"a", "[", 
                   RowBox[{"1", ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "2"}], "}"}]}], "]"}], "^", "2"}], "+", 
                 
                 RowBox[{"a", "[", 
                  RowBox[{"2", ",", 
                   RowBox[{"{", 
                    RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], ")"}]}]}], 
             ")"}]}], "-", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", " ", "CTT"}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"a", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"{", 
                  RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}], "^", 
               "2"}], ")"}]}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"a", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"{", 
                  RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}], "^", 
               "3"}], "-", 
              RowBox[{
               RowBox[{"a", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"{", 
                  RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}], " ", 
               RowBox[{"a", "[", 
                RowBox[{"2", ",", 
                 RowBox[{"{", 
                  RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}]}], "-", 
              RowBox[{"a", "[", 
               RowBox[{"3", ",", 
                RowBox[{"{", 
                 RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}]}], 
             ")"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"List", ",", "k"}], "}"}], ",", 
          RowBox[{"MapIndexed", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"First", "[", "#2", "]"}], "\[Rule]", "#1"}], "&"}], 
            ",", 
            RowBox[{"{", "x", "}"}]}], "]"}]}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"A4", "[", "x__", "]"}], "\[RuleDelayed]", 
        RowBox[{"ReplaceWithin", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"4", " ", "C1"}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"a", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"{", 
                  RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}], "^", 
               "4"}], ")"}]}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], " ", 
               RowBox[{
                RowBox[{"k", "[", "3", "]"}], "^", "5"}]}], "-", 
              RowBox[{"12", " ", 
               RowBox[{
                RowBox[{"k", "[", "3", "]"}], "^", "4"}], " ", 
               RowBox[{"a", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"{", 
                  RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], "-", 
              RowBox[{"9", " ", 
               RowBox[{
                RowBox[{"k", "[", "3", "]"}], "^", "3"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"a", "[", 
                   RowBox[{"1", ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "2"}], "}"}]}], "]"}], "^", "2"}], "+", 
                 
                 RowBox[{"2", " ", 
                  RowBox[{"a", "[", 
                   RowBox[{"2", ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}]}], ")"}]}], "+", 
              RowBox[{"9", " ", 
               RowBox[{
                RowBox[{"k", "[", "3", "]"}], "^", "2"}], " ", 
               RowBox[{"a", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"{", 
                  RowBox[{"1", ",", "2"}], "}"}]}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"a", "[", 
                   RowBox[{"1", ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "2"}], "}"}]}], "]"}], "^", "2"}], "-", 
                 
                 RowBox[{"3", " ", 
                  RowBox[{"a", "[", 
                   RowBox[{"2", ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  RowBox[{"k", "[", "3", "]"}]}], "+", 
                 RowBox[{"a", "[", 
                  RowBox[{"1", ",", 
                   RowBox[{"{", 
                    RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  RowBox[{
                   RowBox[{"a", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "2"}], "}"}]}], "]"}], "^", "4"}]}], 
                 "-", 
                 RowBox[{"3", " ", 
                  RowBox[{
                   RowBox[{"a", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "2"}], "}"}]}], "]"}], "^", "2"}], " ", 
                  
                  RowBox[{"a", "[", 
                   RowBox[{"2", ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], "+", 
                 RowBox[{"4", " ", 
                  RowBox[{
                   RowBox[{"a", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "2"}], "}"}]}], "]"}], "^", "2"}]}]}], 
                ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{
             RowBox[{"(", "C2", ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"a", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"{", 
                  RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}], "^", 
               "3"}], ")"}]}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{
                RowBox[{"k", "[", "3", "]"}], "^", "4"}]}], "-", 
              RowBox[{"3", " ", 
               RowBox[{
                RowBox[{"k", "[", "3", "]"}], "^", "3"}], " ", 
               RowBox[{"a", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"{", 
                  RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], "-", 
              RowBox[{"6", " ", 
               RowBox[{
                RowBox[{"k", "[", "3", "]"}], "^", "2"}], " ", 
               RowBox[{"a", "[", 
                RowBox[{"2", ",", 
                 RowBox[{"{", 
                  RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"a", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"{", 
                  RowBox[{"1", ",", "2"}], "}"}]}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"a", "[", 
                   RowBox[{"1", ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "2"}], "}"}]}], "]"}], "^", "2"}], "-", 
                 
                 RowBox[{"a", "[", 
                  RowBox[{"2", ",", 
                   RowBox[{"{", 
                    RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  RowBox[{"k", "[", "3", "]"}]}], "+", 
                 RowBox[{"a", "[", 
                  RowBox[{"1", ",", 
                   RowBox[{"{", 
                    RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], ")"}]}]}], 
             ")"}]}], "-", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"4", " ", "CTT"}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"a", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"{", 
                  RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}], "^", 
               "2"}], ")"}]}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"a", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"{", 
                  RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}], "^", 
               "3"}], "-", 
              RowBox[{
               RowBox[{"a", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"{", 
                  RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}], " ", 
               RowBox[{"a", "[", 
                RowBox[{"2", ",", 
                 RowBox[{"{", 
                  RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}]}], "-", 
              RowBox[{"a", "[", 
               RowBox[{"3", ",", 
                RowBox[{"{", 
                 RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}]}], 
             ")"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"List", ",", "k"}], "}"}], ",", 
          RowBox[{"MapIndexed", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"First", "[", "#2", "]"}], "\[Rule]", "#1"}], "&"}], 
            ",", 
            RowBox[{"{", "x", "}"}]}], "]"}]}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"A5", "[", "x__", "]"}], "\[RuleDelayed]", 
        RowBox[{"ReplaceWithin", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", " ", "C1"}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"a", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"{", 
                  RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}], "^", 
               "3"}], ")"}]}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], " ", 
               RowBox[{
                RowBox[{"a", "[", 
                 RowBox[{"1", ",", 
                  RowBox[{"{", 
                   RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}], "^", 
                "6"}]}], "+", 
              RowBox[{"9", " ", 
               RowBox[{
                RowBox[{"a", "[", 
                 RowBox[{"1", ",", 
                  RowBox[{"{", 
                   RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}], "^", 
                "4"}], " ", 
               RowBox[{"a", "[", 
                RowBox[{"2", ",", 
                 RowBox[{"{", 
                  RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}]}], "+", 
              RowBox[{"12", " ", 
               RowBox[{
                RowBox[{"a", "[", 
                 RowBox[{"1", ",", 
                  RowBox[{"{", 
                   RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}], "^", 
                "2"}], " ", 
               RowBox[{
                RowBox[{"a", "[", 
                 RowBox[{"2", ",", 
                  RowBox[{"{", 
                   RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}], "^", 
                "2"}]}], "-", 
              RowBox[{"33", " ", 
               RowBox[{
                RowBox[{"a", "[", 
                 RowBox[{"1", ",", 
                  RowBox[{"{", 
                   RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}], "^", 
                "3"}], " ", 
               RowBox[{"a", "[", 
                RowBox[{"3", ",", 
                 RowBox[{"{", 
                  RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}]}], "+", 
              RowBox[{"12", " ", 
               RowBox[{"a", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"{", 
                  RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}], " ", 
               RowBox[{"a", "[", 
                RowBox[{"2", ",", 
                 RowBox[{"{", 
                  RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}], " ", 
               RowBox[{"a", "[", 
                RowBox[{"3", ",", 
                 RowBox[{"{", 
                  RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}]}], "+", 
              RowBox[{"8", " ", 
               RowBox[{
                RowBox[{"a", "[", 
                 RowBox[{"3", ",", 
                  RowBox[{"{", 
                   RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}], "^", 
                "2"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{
             RowBox[{"(", "C2", ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"2", " ", 
               RowBox[{
                RowBox[{"a", "[", 
                 RowBox[{"1", ",", 
                  RowBox[{"{", 
                   RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}], "^", 
                "2"}]}], ")"}]}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{
                RowBox[{"a", "[", 
                 RowBox[{"1", ",", 
                  RowBox[{"{", 
                   RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}], "^", 
                "5"}]}], "+", 
              RowBox[{"3", " ", 
               RowBox[{
                RowBox[{"a", "[", 
                 RowBox[{"1", ",", 
                  RowBox[{"{", 
                   RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}], "^", 
                "3"}], " ", 
               RowBox[{"a", "[", 
                RowBox[{"2", ",", 
                 RowBox[{"{", 
                  RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}]}], "+", 
              RowBox[{"4", " ", 
               RowBox[{"a", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"{", 
                  RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}], " ", 
               RowBox[{
                RowBox[{"a", "[", 
                 RowBox[{"2", ",", 
                  RowBox[{"{", 
                   RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}], "^", 
                "2"}]}], "-", 
              RowBox[{"11", " ", 
               RowBox[{
                RowBox[{"a", "[", 
                 RowBox[{"1", ",", 
                  RowBox[{"{", 
                   RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}], "^", 
                "2"}], " ", 
               RowBox[{"a", "[", 
                RowBox[{"3", ",", 
                 RowBox[{"{", 
                  RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}]}], "+", 
              RowBox[{"4", " ", 
               RowBox[{"a", "[", 
                RowBox[{"2", ",", 
                 RowBox[{"{", 
                  RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}], " ", 
               RowBox[{"a", "[", 
                RowBox[{"3", ",", 
                 RowBox[{"{", 
                  RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}]}]}], 
             ")"}]}], "+", "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{
             RowBox[{
             "everything", " ", "is", " ", "copied", " ", "but", " ", "here", 
              " ", "I", " ", "replace", " ", 
              RowBox[{"k1", "^", "2"}]}], "+", 
             RowBox[{"k2", "^", "2"}], "+", 
             RowBox[{
              RowBox[{"k3", "^", "2"}], " ", "with", " ", "symmetric", " ", 
              "polynomial"}]}], "*)"}], "\[IndentingNewLine]", 
           RowBox[{"2", " ", "CTT", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"a", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"{", 
                  RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}], "3"], 
              "-", 
              RowBox[{"3", 
               RowBox[{"a", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"{", 
                  RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}], 
               RowBox[{"a", "[", 
                RowBox[{"2", ",", 
                 RowBox[{"{", 
                  RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}]}], "+", 
              RowBox[{"3", 
               RowBox[{"a", "[", 
                RowBox[{"3", ",", 
                 RowBox[{"{", 
                  RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}]}]}], 
             ")"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"List", ",", "k"}], "}"}], ",", 
          RowBox[{"MapIndexed", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"First", "[", "#2", "]"}], "\[Rule]", "#1"}], "&"}], 
            ",", 
            RowBox[{"{", "x", "}"}]}], "]"}]}], "]"}]}]}], 
      "\[IndentingNewLine]", "}"}]}], "/.", 
    RowBox[{
     RowBox[{"a", "[", 
      RowBox[{"s_", ",", "x_"}], "]"}], "\[RuleDelayed]", " ", 
     RowBox[{"a", "[", 
      RowBox[{"s", ",", 
       RowBox[{"Sort", "[", "x", "]"}]}], "]"}]}]}]}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.747390972308091*^9, 3.7473912122103577`*^9}, {
   3.747460392304502*^9, 3.747460417640416*^9}, {3.74746130389723*^9, 
   3.747461323146409*^9}, {3.747986490692258*^9, 3.747986674615039*^9}, {
   3.747986874801395*^9, 3.7479868891800222`*^9}, {3.747986924796732*^9, 
   3.747986937577321*^9}, {3.747987017928076*^9, 3.747987018241774*^9}, {
   3.747987075311673*^9, 3.7479870785873327`*^9}, {3.7479899902270603`*^9, 
   3.747990075379475*^9}, {3.74799017462948*^9, 3.747990190357175*^9}, {
   3.748080330426217*^9, 3.7480806269258833`*^9}, {3.7480806824201527`*^9, 
   3.748080708217843*^9}, {3.748080762290629*^9, 3.748080816735939*^9}, 
   3.7480808801896048`*^9, {3.748080937790428*^9, 3.748080960243309*^9}, 
   3.748081080965682*^9, 
   3.748251850998856*^9},ExpressionUUID->"e1110572-30e8-4367-9856-\
b7f9975d308c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"repAsJJJ3d", "[", "expr_", "]"}], ":=", 
  RowBox[{"expr", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"A1", "[", "x__", "]"}], "\[RuleDelayed]", 
      RowBox[{"2", " ", 
       RowBox[{
        RowBox[{"C1", "@@", 
         RowBox[{"(", 
          RowBox[{"b", "/@", 
           RowBox[{"{", "x", "}"}]}], ")"}]}], "/", 
        RowBox[{
         RowBox[{"a", "[", 
          RowBox[{"1", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}], "^", 
         "3"}]}]}]}], ",", 
     RowBox[{
      RowBox[{"A2", "[", "x__", "]"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"C1", "@@", 
           RowBox[{"(", 
            RowBox[{"b", "/@", 
             RowBox[{"{", "x", "}"}]}], ")"}]}], " ", 
          RowBox[{"k", "[", 
           RowBox[{
            RowBox[{"{", "x", "}"}], "[", 
            RowBox[{"[", "3", "]"}], "]"}], "]"}]}], ")"}], "/", 
        RowBox[{
         RowBox[{"a", "[", 
          RowBox[{"1", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}], "^", "2"}]}], 
       "-", 
       RowBox[{"2", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"f", "@@", 
            RowBox[{"(", 
             RowBox[{"b", "/@", 
              RowBox[{"{", "x", "}"}]}], ")"}]}], " ", "CJJ"}], ")"}], "/", 
         RowBox[{"a", "[", 
          RowBox[{"1", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}]}]}]}]}]}], 
    "}"}]}]}]], "Input",
 CellChangeTimes->{{3.747378986838603*^9, 3.747379005727006*^9}, {
  3.7473790393195953`*^9, 3.747379039635075*^9}, {3.747387271435399*^9, 
  3.747387275731785*^9}, {3.747460276534932*^9, 3.747460288547934*^9}, {
  3.7531851527153893`*^9, 
  3.753185154222785*^9}},ExpressionUUID->"d978ea77-9e38-4d2c-ab02-\
4d18d6eb0159"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"eqn", " ", "3.93", " ", "of", " ", "1805.12100"}], "*)"}], " ", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"JJO", " ", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"A1", "[", 
        RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
       RowBox[{"dot", "[", 
        RowBox[{
         RowBox[{"e", "[", "1", "]"}], ",", 
         RowBox[{"k", "[", "2", "]"}]}], "]"}], 
       RowBox[{"dot", "[", 
        RowBox[{
         RowBox[{"e", "[", "2", "]"}], ",", " ", 
         RowBox[{"k", "[", "3", "]"}]}], "]"}]}], " ", "+", " ", 
      RowBox[{
       RowBox[{"A2", "[", 
        RowBox[{"1", ",", "2", ",", "3"}], "]"}], 
       RowBox[{"dot", "[", 
        RowBox[{
         RowBox[{"e", "[", "1", "]"}], ",", 
         RowBox[{"e", "[", "2", "]"}]}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"eqn", " ", "3.148", " ", "of", " ", "1805.12100"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"TTO", " ", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"A1", "[", 
        RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"dot", "[", 
         RowBox[{
          RowBox[{"k", "[", "2", "]"}], ",", 
          RowBox[{"e", "[", "1", "]"}]}], "]"}], "2"], 
       SuperscriptBox[
        RowBox[{"dot", "[", 
         RowBox[{
          RowBox[{"k", "[", "3", "]"}], ",", 
          RowBox[{"e", "[", "2", "]"}]}], "]"}], "2"]}], "+", 
      RowBox[{
       RowBox[{"A2", "[", 
        RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
       RowBox[{"dot", "[", 
        RowBox[{
         RowBox[{"e", "[", "1", "]"}], ",", 
         RowBox[{"e", "[", "2", "]"}]}], "]"}], 
       RowBox[{"dot", "[", 
        RowBox[{
         RowBox[{"k", "[", "2", "]"}], ",", 
         RowBox[{"e", "[", "1", "]"}]}], "]"}], 
       RowBox[{"dot", "[", 
        RowBox[{
         RowBox[{"k", "[", "3", "]"}], ",", 
         RowBox[{"e", "[", "2", "]"}]}], "]"}]}], " ", "+", " ", 
      RowBox[{
       RowBox[{"A3", "[", 
        RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"dot", "[", 
         RowBox[{
          RowBox[{"e", "[", "1", "]"}], ",", 
          RowBox[{"e", "[", "2", "]"}]}], "]"}], "2"]}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "eqns", " ", "3.112", " ", "and", " ", "3.113", " ", "of", " ", 
      "1805.12100"}], ";", " ", 
     RowBox[{
      RowBox[{"ie", ".", " ", "marginal"}], " ", "scalar"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"repAsJJO3d", "[", "expr_", "]"}], ":=", " ", 
    RowBox[{"expr", "/.", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"A1", "[", "x__", "]"}], " ", "\[RuleDelayed]", " ", 
        RowBox[{
         RowBox[{"makeS3function", "[", 
          RowBox[{
           FractionBox[
            RowBox[{
             RowBox[{"C1", "[", 
              RowBox[{"1", ",", "2", ",", "i"}], "]"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"a", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"{", 
                  RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}], "+", 
               RowBox[{"k", "[", "3", "]"}]}], ")"}]}], 
            SuperscriptBox[
             RowBox[{"a", "[", 
              RowBox[{"1", ",", 
               RowBox[{"{", 
                RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}], "2"]], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "List"}], "}"}]}], "]"}], "@@", 
         RowBox[{"{", "x", "}"}]}]}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"A2", "[", "x__", "]"}], " ", "\[RuleDelayed]", " ", 
        RowBox[{
         RowBox[{"makeS3function", "[", 
          RowBox[{
           RowBox[{
            FractionBox[
             RowBox[{"-", 
              RowBox[{"C1", "[", 
               RowBox[{"1", ",", "2", ",", "i"}], "]"}]}], 
             RowBox[{"2", 
              RowBox[{"a", "[", 
               RowBox[{"1", ",", 
                RowBox[{"{", 
                 RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}]}]], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"k", "[", "1", "]"}], "+", 
                 RowBox[{"k", "[", "2", "]"}]}], ")"}], "2"], " ", "+", " ", 
              RowBox[{
               RowBox[{"k", "[", "3", "]"}], 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"k", "[", "1", "]"}], "+", 
                 RowBox[{"k", "[", "2", "]"}]}], ")"}]}], "-", 
              RowBox[{"2", 
               SuperscriptBox[
                RowBox[{"k", "[", "3", "]"}], "2"]}]}], ")"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "List"}], "}"}]}], "]"}], "@@", 
         RowBox[{"{", "x", "}"}]}]}]}], "\[IndentingNewLine]", "}"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"eqns", " ", "3.174"}], " ", "-", " ", 
      RowBox[{"3.177", " ", "of", " ", "1805.12100"}]}], ";", " ", 
     RowBox[{
      RowBox[{"ie", ".", " ", "marginal"}], " ", "scalar"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"repAsTTO3d", "[", "expr_", "]"}], ":=", " ", 
    RowBox[{"expr", "/.", 
     RowBox[{"With", "[", 
      RowBox[{"(*", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"ep1", " ", "=", " ", 
          RowBox[{
           RowBox[{"3", 
            SuperscriptBox[
             RowBox[{"a", "[", 
              RowBox[{"1", ",", 
               RowBox[{"{", 
                RowBox[{"1", ",", "2"}], "}"}]}], "]"}], "2"]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"a", "[", 
             RowBox[{"2", ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], " ", "+", " ", 
           RowBox[{"4", " ", 
            RowBox[{"a", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", "2"}], "}"}]}], "]"}], 
            RowBox[{"k", "[", "3", "]"}]}], "+", 
           SuperscriptBox[
            RowBox[{"k", "[", "3", "]"}], "2"]}]}], ",", 
         RowBox[{"ep2", " ", "=", " ", 
          RowBox[{
           RowBox[{"3", 
            RowBox[{"a", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], "+", 
           RowBox[{"k", "[", "3", "]"}]}]}]}], "}"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"ep1", " ", "=", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"a", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}], "^", "3"}], 
           "+", 
           RowBox[{
            RowBox[{"a", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}], 
            RowBox[{"a", "[", 
             RowBox[{"2", ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}]}], "+", 
           RowBox[{"3", 
            RowBox[{"a", "[", 
             RowBox[{"3", ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}]}]}]}], ",", 
         RowBox[{"ep2", " ", "=", " ", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"a", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", "2"}], "}"}]}], "]"}], "2"], "+", 
           RowBox[{"3", "  ", 
            RowBox[{"a", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", "2"}], "}"}]}], "]"}], 
            RowBox[{"k", "[", "3", "]"}]}], "+", 
           RowBox[{
            RowBox[{"k", "[", "3", "]"}], "^", "2"}]}]}]}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"A1", "[", "x__", "]"}], " ", "\[RuleDelayed]", " ", 
          RowBox[{
           RowBox[{"makeS3function", "[", 
            RowBox[{
             FractionBox[
              RowBox[{
               RowBox[{"C1", "[", "i", "]"}], "ep1"}], 
              SuperscriptBox[
               RowBox[{"a", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"{", 
                  RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}], "4"]], 
             ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "List"}], "}"}]}], "]"}], "@@", 
           RowBox[{"{", "x", "}"}]}]}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"A2", "[", "x__", "]"}], " ", "\[RuleDelayed]", " ", 
          RowBox[{
           RowBox[{"makeS3function", "[", 
            RowBox[{
             RowBox[{
              FractionBox[
               RowBox[{"C1", "[", "i", "]"}], 
               SuperscriptBox[
                RowBox[{"a", "[", 
                 RowBox[{"1", ",", 
                  RowBox[{"{", 
                   RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}], "3"]], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "ep1"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"a", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "2"}], "}"}]}], "]"}], "-", 
                   RowBox[{"k", "[", "3", "]"}]}], ")"}]}], "+", 
                RowBox[{"2", " ", "ep2", " ", 
                 RowBox[{"a", "[", 
                  RowBox[{"2", ",", 
                   RowBox[{"{", 
                    RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}]}], ")"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "List"}], "}"}]}], "]"}], "@@", 
           RowBox[{"{", "x", "}"}]}]}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"A3", "[", "x__", "]"}], " ", "\[RuleDelayed]", " ", 
          RowBox[{
           RowBox[{"makeS3function", "[", 
            RowBox[{
             RowBox[{
              FractionBox[
               RowBox[{
                RowBox[{"C1", "[", "i", "]"}], 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"a", "[", 
                   RowBox[{"1", ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "2"}], "}"}]}], "]"}], "-", 
                  RowBox[{"k", "[", "3", "]"}]}], ")"}]}], 
               RowBox[{"4", 
                SuperscriptBox[
                 RowBox[{"a", "[", 
                  RowBox[{"1", ",", 
                   RowBox[{"{", 
                    RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}], "2"], 
                " "}]], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"ep1", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"a", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "2"}], "}"}]}], "]"}], "-", 
                   RowBox[{"k", "[", "3", "]"}]}], ")"}]}], "-", 
                RowBox[{"4", " ", "ep2", " ", 
                 RowBox[{"a", "[", 
                  RowBox[{"2", ",", 
                   RowBox[{"{", 
                    RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}]}], ")"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "List"}], "}"}]}], "]"}], "@@", 
           RowBox[{"{", "x", "}"}]}]}]}], "\[IndentingNewLine]", "}"}]}], 
      "]"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.749294757076941*^9, 3.7492947605911303`*^9}, {
  3.74929481200413*^9, 3.749294831063609*^9}, {3.749294902140386*^9, 
  3.749294972903668*^9}, {3.749295009241974*^9, 3.749295372150827*^9}, {
  3.749295422988463*^9, 3.749295471152508*^9}, {3.749295723727572*^9, 
  3.749295733100628*^9}, {3.7494737629927998`*^9, 3.749473813269499*^9}, {
  3.753185168129982*^9, 3.75318517015477*^9}, {3.753443955723773*^9, 
  3.753443967018783*^9}, {3.753444011632227*^9, 3.753444031992141*^9}, {
  3.755876410877469*^9, 3.755876498469198*^9}, {3.755876558429768*^9, 
  3.755876644720389*^9}, {3.7558766886009912`*^9, 
  3.7558768435746098`*^9}},ExpressionUUID->"10d8729e-9f39-4496-b2c2-\
1208a167db75"]
}, Closed]],

Cell[CellGroupData[{

Cell["Get degeneracies for \[LeftAngleBracket]TTT\[RightAngleBracket] and \
\[LeftAngleBracket]TTO\[RightAngleBracket]", "Section",
 CellChangeTimes->{{3.7482518184811897`*^9, 3.7482518276499357`*^9}, {
   3.748584704498288*^9, 3.748584707265835*^9}, {3.748585369804142*^9, 
   3.748585371334983*^9}, 3.7492906283195343`*^9, {3.753185017284956*^9, 
   3.753185043070334*^9}, {3.753451566731723*^9, 
   3.753451567780239*^9}},ExpressionUUID->"cb99b0e8-016b-467d-ac41-\
991e5cdc3a98"],

Cell["\<\
This function takes expr which is a function of the A1, A2 etc.variables and \
replaces with the degeracies as provided by function f, g and h\
\>", "Text",
 CellChangeTimes->{{3.748584712801816*^9, 
  3.7485847460577297`*^9}},ExpressionUUID->"64975bcb-254b-431e-a3af-\
ac2e9f07ceae"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"eqns", " ", "A", ".47"}], ",", " ", 
    RowBox[{
    "A", ".49", " ", "and", " ", "A", ".50", " ", "from", " ", 
     "1711.09105"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"use", " ", "symmetry", " ", "under", " ", "1"}], "<->", 
    RowBox[{
    "2", " ", "swap", " ", "to", " ", "write", " ", "sums", " ", "over", " ", 
     "cyclic", " ", "permutations"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"repAdegeneraciesTTT3d", "[", 
     RowBox[{"expr_", ",", "f_", ",", "g_", ",", "h_"}], "]"}], ":=", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"expr", "/.", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"A1", "[", "x__", "]"}], "\[RuleDelayed]", " ", 
         RowBox[{
          RowBox[{"A1", "[", "x", "]"}], "+", 
          RowBox[{"f", "[", "x", "]"}], " ", "+", " ", 
          RowBox[{"f", "@@", 
           RowBox[{"RotateLeft", "[", 
            RowBox[{
             RowBox[{"{", "x", "}"}], ",", "1"}], "]"}]}], " ", "+", " ", 
          RowBox[{"f", "@@", 
           RowBox[{"RotateLeft", "[", 
            RowBox[{
             RowBox[{"{", "x", "}"}], ",", "2"}], "]"}]}], " ", 
          "\[IndentingNewLine]", "+", 
          RowBox[{"g", "[", "x", "]"}], " ", "+", " ", 
          RowBox[{"g", "@@", 
           RowBox[{"RotateLeft", "[", 
            RowBox[{
             RowBox[{"{", "x", "}"}], ",", "1"}], "]"}]}], "  ", "+", " ", 
          RowBox[{"g", "@@", 
           RowBox[{"RotateLeft", "[", 
            RowBox[{
             RowBox[{"{", "x", "}"}], ",", "2"}], "]"}]}]}]}], " ", ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"A2", "[", "x__", "]"}], "\[RuleDelayed]", " ", 
         RowBox[{"With", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"y", "=", 
             RowBox[{"{", "x", "}"}]}], "}"}], ",", 
           RowBox[{
            RowBox[{"A2", "[", "x", "]"}], "+", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"+", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"k", "[", 
                  RowBox[{"y", "[", 
                   RowBox[{"[", "3", "]"}], "]"}], "]"}], "2"], "-", 
                SuperscriptBox[
                 RowBox[{"k", "[", 
                  RowBox[{"y", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "]"}], "2"], "-", 
                SuperscriptBox[
                 RowBox[{"k", "[", 
                  RowBox[{"y", "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "]"}], "2"]}], ")"}]}], 
             RowBox[{"f", "[", "x", "]"}]}], "\[IndentingNewLine]", "+", " ", 
            
            RowBox[{
             SuperscriptBox[
              RowBox[{"k", "[", 
               RowBox[{"y", "[", 
                RowBox[{"[", "3", "]"}], "]"}], "]"}], "2"], 
             RowBox[{"g", "[", "x", "]"}]}], "+", 
            RowBox[{
             RowBox[{"1", "/", "2"}], 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"k", "[", 
                 RowBox[{"y", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "]"}], "2"], "-", 
               SuperscriptBox[
                RowBox[{"k", "[", 
                 RowBox[{"y", "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"k", "[", 
                 RowBox[{"y", "[", 
                  RowBox[{"[", "3", "]"}], "]"}], "]"}], "2"]}], ")"}], 
             RowBox[{"g", "@@", 
              RowBox[{"RotateLeft", "[", 
               RowBox[{
                RowBox[{"{", "x", "}"}], ",", "1"}], "]"}]}]}], " ", "+", 
            RowBox[{
             RowBox[{"1", "/", "2"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox[
                 RowBox[{"k", "[", 
                  RowBox[{"y", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "]"}], "2"]}], "+", 
               SuperscriptBox[
                RowBox[{"k", "[", 
                 RowBox[{"y", "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"k", "[", 
                 RowBox[{"y", "[", 
                  RowBox[{"[", "3", "]"}], "]"}], "]"}], "2"]}], ")"}], 
             RowBox[{"g", "@@", 
              RowBox[{"RotateLeft", "[", 
               RowBox[{
                RowBox[{"{", "x", "}"}], ",", "2"}], "]"}]}]}], " ", 
            "\[IndentingNewLine]", "+", 
            RowBox[{"h", "[", "x", "]"}]}]}], "]"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"A3", "[", "x__", "]"}], "\[RuleDelayed]", " ", 
         RowBox[{
          RowBox[{"A3", "[", "x", "]"}], "\[IndentingNewLine]", "-", 
          RowBox[{
           RowBox[{"1", "/", "4"}], 
           SuperscriptBox["J", "2"], " ", 
           RowBox[{"f", "[", "x", "]"}]}], "\[IndentingNewLine]", "+", " ", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"k", "[", 
             RowBox[{
              RowBox[{"{", "x", "}"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], "]"}], "2"], 
           RowBox[{"h", "[", "x", "]"}]}]}]}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"A4", "[", "x__", "]"}], "\[RuleDelayed]", " ", 
         RowBox[{
          RowBox[{"A4", "[", "x", "]"}], "\[IndentingNewLine]", "+", 
          RowBox[{
           RowBox[{"1", "/", "4"}], 
           SuperscriptBox["J", "2"], " ", 
           RowBox[{"g", "[", "x", "]"}]}], "\[IndentingNewLine]", "+", 
          RowBox[{
           RowBox[{"1", "/", "2"}], 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"k", "[", 
               RowBox[{
                RowBox[{"{", "x", "}"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "]"}], "2"], "+", 
             SuperscriptBox[
              RowBox[{"k", "[", 
               RowBox[{
                RowBox[{"{", "x", "}"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "]"}], "2"], "-", 
             SuperscriptBox[
              RowBox[{"k", "[", 
               RowBox[{
                RowBox[{"{", "x", "}"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "]"}], "2"]}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"h", "@@", 
              RowBox[{"RotateLeft", "[", 
               RowBox[{
                RowBox[{"{", "x", "}"}], ",", "1"}], "]"}]}], " ", "+", 
             RowBox[{"h", "@@", 
              RowBox[{"RotateLeft", "[", 
               RowBox[{
                RowBox[{"{", "x", "}"}], ",", "2"}], "]"}]}]}], " ", 
            ")"}]}]}]}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"A5", "[", "x__", "]"}], "\[RuleDelayed]", " ", 
         RowBox[{
          RowBox[{"A5", "[", "x", "]"}], " ", "\[IndentingNewLine]", "+", " ", 
          RowBox[{
           RowBox[{"1", "/", "4"}], 
           SuperscriptBox["J", "2"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"h", "[", "x", "]"}], "+", 
             RowBox[{"h", "@@", 
              RowBox[{"RotateLeft", "[", 
               RowBox[{
                RowBox[{"{", "x", "}"}], ",", "1"}], "]"}]}], " ", "+", 
             RowBox[{"h", "@@", 
              RowBox[{"RotateLeft", "[", 
               RowBox[{
                RowBox[{"{", "x", "}"}], ",", "2"}], "]"}]}]}], " ", 
            ")"}]}]}]}]}], "\[IndentingNewLine]", "}"}]}], "//", 
     "symmetrisea"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Eqn", " ", "3.154", " ", "of", " ", "1805.12100"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"repAdegeneraciesTTO3d", "[", 
     RowBox[{"expr_", ",", "F_"}], "]"}], ":=", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"expr", "/.", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"A1", "[", "x__", "]"}], "\[RuleDelayed]", " ", 
         RowBox[{
          RowBox[{"A1", "[", "x", "]"}], "+", " ", 
          RowBox[{"F", "[", "x", "]"}]}]}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"A2", "[", "x__", "]"}], "\[RuleDelayed]", " ", 
         RowBox[{"With", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"y", "=", 
             RowBox[{"{", "x", "}"}]}], "}"}], ",", 
           RowBox[{
            RowBox[{"A2", "[", "x", "]"}], " ", "-", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"k", "[", 
                 RowBox[{"y", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"k", "[", 
                 RowBox[{"y", "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "]"}], "2"], "-", 
               SuperscriptBox[
                RowBox[{"k", "[", 
                 RowBox[{"y", "[", 
                  RowBox[{"[", "3", "]"}], "]"}], "]"}], "2"]}], ")"}], 
             RowBox[{"F", "[", "x", "]"}]}]}]}], "]"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"A3", "[", "x__", "]"}], "\[RuleDelayed]", " ", 
         RowBox[{
          RowBox[{"A3", "[", "x", "]"}], "-", 
          RowBox[{
           FractionBox[
            SuperscriptBox["J", "2"], "4"], 
           RowBox[{"F", "[", "x", "]"}]}]}]}]}], "\[IndentingNewLine]", 
       "}"}]}], "//", "symmetrisea"}]}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{
  3.748252464048264*^9, 3.7482594189587793`*^9, {3.74834076536054*^9, 
   3.7483407654802227`*^9}, 3.7483408029672832`*^9, {3.7483409329547443`*^9, 
   3.748341017369298*^9}, {3.748341073246522*^9, 3.748341320591181*^9}, {
   3.748341390325639*^9, 3.748341490282754*^9}, {3.748343513105468*^9, 
   3.7483435310085793`*^9}, {3.748343563073448*^9, 3.748343671604371*^9}, {
   3.748584815464198*^9, 3.748584870476705*^9}, {3.7492953862381563`*^9, 
   3.7492953922250013`*^9}, {3.753185050588066*^9, 
   3.7531851066149406`*^9}},ExpressionUUID->"6de7561c-b300-4191-a977-\
fbbc9e6b193e"]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Degenerate functions used to remove C2 coefficient from \
\[LeftAngleBracket]TTT\[RightAngleBracket]  \
\>", "Section",
 CellChangeTimes->{{3.748687683990498*^9, 3.7486876859481287`*^9}, 
   3.7492782537207813`*^9, {3.74929058155062*^9, 3.7492905831164827`*^9}, {
   3.7531856040261097`*^9, 3.7531856270220127`*^9}, 
   3.753185976924275*^9},ExpressionUUID->"7755f2cd-7aa8-43f1-972f-\
79822ef0e07d"],

Cell[BoxData[
 RowBox[{"Clear", "[", "C2", "]"}]], "Input",
 CellChangeTimes->{{3.749290728779669*^9, 
  3.749290729841263*^9}},ExpressionUUID->"f41f297e-3a13-4f93-8df3-\
16d9aaddb9fc"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"fremC2", " ", "=", " ", 
   RowBox[{"makeS3function", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"4", " ", "C2", " ", 
        SuperscriptBox[
         RowBox[{"k", "[", "3", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"k", "[", "1", "]"}], "-", 
              RowBox[{"k", "[", "2", "]"}]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"k", "[", "1", "]"}], "+", 
             RowBox[{"k", "[", "2", "]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"k", "[", "1", "]"}], "2"], "+", 
             RowBox[{"3", " ", 
              RowBox[{"k", "[", "1", "]"}], " ", 
              RowBox[{"k", "[", "2", "]"}]}], "+", 
             SuperscriptBox[
              RowBox[{"k", "[", "2", "]"}], "2"]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"k", "[", "1", "]"}], "-", 
              RowBox[{"k", "[", "2", "]"}]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"k", "[", "1", "]"}], "2"], "+", 
             RowBox[{"12", " ", 
              RowBox[{"k", "[", "1", "]"}], " ", 
              RowBox[{"k", "[", "2", "]"}]}], "+", 
             SuperscriptBox[
              RowBox[{"k", "[", "2", "]"}], "2"]}], ")"}], " ", 
           RowBox[{"k", "[", "3", "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"k", "[", "1", "]"}], "+", 
             RowBox[{"k", "[", "2", "]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{"k", "[", "1", "]"}], "2"]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"k", "[", "1", "]"}], " ", 
              RowBox[{"k", "[", "2", "]"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{"k", "[", "2", "]"}], "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"k", "[", "3", "]"}], "2"]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"k", "[", "1", "]"}], " ", 
           RowBox[{"k", "[", "2", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"k", "[", "3", "]"}], "3"]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"k", "[", "1", "]"}], "+", 
             RowBox[{"k", "[", "2", "]"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"k", "[", "3", "]"}], "4"]}], "-", 
          SuperscriptBox[
           RowBox[{"k", "[", "3", "]"}], "5"]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], "+", 
           RowBox[{"k", "[", "2", "]"}], "-", 
           RowBox[{"k", "[", "3", "]"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], "-", 
           RowBox[{"k", "[", "2", "]"}], "+", 
           RowBox[{"k", "[", "3", "]"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"k", "[", "1", "]"}]}], "+", 
           RowBox[{"k", "[", "2", "]"}], "+", 
           RowBox[{"k", "[", "3", "]"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], "+", 
           RowBox[{"k", "[", "2", "]"}], "+", 
           RowBox[{"k", "[", "3", "]"}]}], ")"}], "4"]}], ")"}]}], ",", "k"}],
     "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gremC2", " ", "=", " ", 
   RowBox[{"makeS3function", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"4", " ", "C2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"k", "[", "1", "]"}], "7"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"k", "[", "1", "]"}], "6"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"k", "[", "2", "]"}], "+", 
             RowBox[{"k", "[", "3", "]"}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"k", "[", "1", "]"}], "5"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"k", "[", "2", "]"}], "2"]}], "+", 
             RowBox[{
              RowBox[{"k", "[", "2", "]"}], " ", 
              RowBox[{"k", "[", "3", "]"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"k", "[", "3", "]"}], "2"]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"k", "[", "1", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"k", "[", "2", "]"}], "-", 
              RowBox[{"k", "[", "3", "]"}]}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"k", "[", "2", "]"}], "+", 
             RowBox[{"k", "[", "3", "]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"k", "[", "2", "]"}], "2"], "+", 
             RowBox[{"3", " ", 
              RowBox[{"k", "[", "2", "]"}], " ", 
              RowBox[{"k", "[", "3", "]"}]}], "+", 
             SuperscriptBox[
              RowBox[{"k", "[", "3", "]"}], "2"]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"k", "[", "2", "]"}], "-", 
              RowBox[{"k", "[", "3", "]"}]}], ")"}], "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"k", "[", "2", "]"}], "+", 
              RowBox[{"k", "[", "3", "]"}]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"k", "[", "2", "]"}], "2"], "+", 
             RowBox[{"3", " ", 
              RowBox[{"k", "[", "2", "]"}], " ", 
              RowBox[{"k", "[", "3", "]"}]}], "+", 
             SuperscriptBox[
              RowBox[{"k", "[", "3", "]"}], "2"]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"k", "[", "1", "]"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"7", " ", 
              SuperscriptBox[
               RowBox[{"k", "[", "2", "]"}], "3"]}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox[
               RowBox[{"k", "[", "2", "]"}], "2"], " ", 
              RowBox[{"k", "[", "3", "]"}]}], "+", 
             RowBox[{"10", " ", 
              RowBox[{"k", "[", "2", "]"}], " ", 
              SuperscriptBox[
               RowBox[{"k", "[", "3", "]"}], "2"]}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox[
               RowBox[{"k", "[", "3", "]"}], "3"]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"k", "[", "1", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"k", "[", "2", "]"}], "-", 
             RowBox[{"k", "[", "3", "]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"k", "[", "2", "]"}], "4"]}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox[
               RowBox[{"k", "[", "2", "]"}], "3"], " ", 
              RowBox[{"k", "[", "3", "]"}]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox[
               RowBox[{"k", "[", "2", "]"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"k", "[", "3", "]"}], "2"]}], "-", 
             RowBox[{"7", " ", 
              RowBox[{"k", "[", "2", "]"}], " ", 
              SuperscriptBox[
               RowBox[{"k", "[", "3", "]"}], "3"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"k", "[", "3", "]"}], "4"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"k", "[", "1", "]"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "7"}], " ", 
              SuperscriptBox[
               RowBox[{"k", "[", "2", "]"}], "4"]}], "-", 
             RowBox[{"20", " ", 
              SuperscriptBox[
               RowBox[{"k", "[", "2", "]"}], "3"], " ", 
              RowBox[{"k", "[", "3", "]"}]}], "+", 
             RowBox[{"22", " ", 
              SuperscriptBox[
               RowBox[{"k", "[", "2", "]"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"k", "[", "3", "]"}], "2"]}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox[
               RowBox[{"k", "[", "3", "]"}], "4"]}]}], ")"}]}]}], ")"}]}], 
       ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], "+", 
           RowBox[{"k", "[", "2", "]"}], "-", 
           RowBox[{"k", "[", "3", "]"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], "-", 
           RowBox[{"k", "[", "2", "]"}], "+", 
           RowBox[{"k", "[", "3", "]"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"k", "[", "1", "]"}]}], "+", 
           RowBox[{"k", "[", "2", "]"}], "+", 
           RowBox[{"k", "[", "3", "]"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], "+", 
           RowBox[{"k", "[", "2", "]"}], "+", 
           RowBox[{"k", "[", "3", "]"}]}], ")"}], "4"]}], ")"}]}], ",", "k"}],
     "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hremC2", " ", "=", " ", 
   RowBox[{"makeS3function", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", " ", "C2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "11"}], " ", 
           RowBox[{"k", "[", "1", "]"}], " ", 
           RowBox[{"k", "[", "2", "]"}], " ", 
           RowBox[{"k", "[", "3", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"k", "[", "1", "]"}], "+", 
              RowBox[{"k", "[", "2", "]"}], "+", 
              RowBox[{"k", "[", "3", "]"}]}], ")"}], "2"]}], "-", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"k", "[", "1", "]"}], "+", 
             RowBox[{"k", "[", "2", "]"}], "+", 
             RowBox[{"k", "[", "3", "]"}]}], ")"}], "5"], "+", 
          RowBox[{"4", " ", 
           RowBox[{"k", "[", "1", "]"}], " ", 
           RowBox[{"k", "[", "2", "]"}], " ", 
           RowBox[{"k", "[", "3", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"k", "[", "2", "]"}], " ", 
              RowBox[{"k", "[", "3", "]"}]}], "+", 
             RowBox[{
              RowBox[{"k", "[", "1", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"k", "[", "2", "]"}], "+", 
                RowBox[{"k", "[", "3", "]"}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"k", "[", "1", "]"}], "+", 
              RowBox[{"k", "[", "2", "]"}], "+", 
              RowBox[{"k", "[", "3", "]"}]}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"k", "[", "2", "]"}], " ", 
              RowBox[{"k", "[", "3", "]"}]}], "+", 
             RowBox[{
              RowBox[{"k", "[", "1", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"k", "[", "2", "]"}], "+", 
                RowBox[{"k", "[", "3", "]"}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"k", "[", "1", "]"}], "+", 
             RowBox[{"k", "[", "2", "]"}], "+", 
             RowBox[{"k", "[", "3", "]"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"k", "[", "2", "]"}], " ", 
               RowBox[{"k", "[", "3", "]"}]}], "+", 
              RowBox[{
               RowBox[{"k", "[", "1", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"k", "[", "2", "]"}], "+", 
                 RowBox[{"k", "[", "3", "]"}]}], ")"}]}]}], ")"}], "2"]}]}], 
         ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], "+", 
           RowBox[{"k", "[", "2", "]"}], "+", 
           RowBox[{"k", "[", "3", "]"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"k", "[", "1", "]"}], "4"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"k", "[", "2", "]"}], "2"], "-", 
             SuperscriptBox[
              RowBox[{"k", "[", "3", "]"}], "2"]}], ")"}], "2"], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"k", "[", "1", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"k", "[", "2", "]"}], "2"], "+", 
             SuperscriptBox[
              RowBox[{"k", "[", "3", "]"}], "2"]}], ")"}]}]}], ")"}]}], 
       ")"}]}], ",", "k"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.748687519670239*^9, 3.7486875603626137`*^9}, {
  3.7486875942613688`*^9, 3.748687607542438*^9}, {3.748687642130368*^9, 
  3.748687656595743*^9}, {3.749290642690308*^9, 3.749290642694475*^9}, {
  3.7492906838747387`*^9, 
  3.749290688308469*^9}},ExpressionUUID->"05f7be55-e237-44df-9d1b-\
56046bd61a1b"],

Cell["\<\
Check the As are the same as the ones with C2 set to zero after using these \
functions\
\>", "Text",
 CellChangeTimes->{{3.749290806274522*^9, 3.749290823060133*^9}, {
  3.753185665452365*^9, 
  3.753185665947304*^9}},ExpressionUUID->"6f7e39cd-6bb9-4d38-ace2-\
86a78f13f7e6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"repAdegeneraciesTTT3d", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"A1", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], ",", 
           RowBox[{"A2", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], ",", 
           RowBox[{"A3", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], ",", 
           RowBox[{"A4", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], ",", 
           RowBox[{"A5", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "}"}], ",", "fremC2", 
         ",", "gremC2", ",", "hremC2"}], "]"}], "//", "repJsquared"}], "//", 
      "repAsTTT3d"}], "//", "repsym"}], ")"}], "-", "\[IndentingNewLine]", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"A1", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], ",", 
          RowBox[{"A2", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], ",", 
          RowBox[{"A3", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], ",", 
          RowBox[{"A4", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], ",", 
          RowBox[{"A5", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "}"}], "//", 
        "repAsTTT3d"}], ")"}], "/.", 
      RowBox[{"C2", "\[Rule]", " ", "0"}]}], "//", "repsym"}], ")"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.74868779317349*^9, 3.748687828046476*^9}, {
  3.748687951506701*^9, 3.748687952149186*^9}, {3.748688017751367*^9, 
  3.748688018592626*^9}, {3.749290754389518*^9, 3.7492907821321173`*^9}, {
  3.749290837334661*^9, 
  3.7492909008205147`*^9}},ExpressionUUID->"c43e2fe7-9390-4654-b890-\
cf94ed1c84dd"],

Cell["Then we\[CloseCurlyQuote]re safe to just set C2 = 0", "Text",
 CellChangeTimes->{{3.74929090493851*^9, 
  3.749290909753647*^9}},ExpressionUUID->"b3bee300-9370-4945-a518-\
97c7d18d8d85"],

Cell[BoxData[
 RowBox[{
  RowBox[{"C2", " ", "=", " ", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.749290910450754*^9, 
  3.749290912138794*^9}},ExpressionUUID->"74b3657a-7b57-414d-ba39-\
07efe66cc9fa"]
}, Closed]],

Cell[CellGroupData[{

Cell["Load in flat space 3 point amplitudes", "Section",
 CellChangeTimes->{
  3.748585007634836*^9, {3.748585042731888*^9, 3.748585045108123*^9}, {
   3.748585372510509*^9, 3.748585379467805*^9}, {3.7492906243676567`*^9, 
   3.749290626812118*^9}, {3.753185961511355*^9, 
   3.753185970489407*^9}},ExpressionUUID->"fb071d3d-d13a-40e9-9115-\
72c4f6362948"],

Cell[BoxData[
 RowBox[{
  RowBox[{"repflatspaceamplitudes", "[", "expr_", "]"}], " ", ":=", " ", 
  RowBox[{"expr", " ", "/.", " ", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{"standard", " ", "definitions"}], "*)"}], "\n", "   ", 
    RowBox[{
     RowBox[{"A3ptDFsq", " ", "->", " ", 
      RowBox[{
       RowBox[{"dot", "[", 
        RowBox[{
         RowBox[{"e", "[", "1", "]"}], ",", " ", 
         RowBox[{"k", "[", "2", "]"}]}], "]"}], " ", 
       RowBox[{"dot", "[", 
        RowBox[{
         RowBox[{"e", "[", "2", "]"}], ",", " ", 
         RowBox[{"k", "[", "3", "]"}]}], "]"}], " ", 
       RowBox[{"dot", "[", 
        RowBox[{
         RowBox[{"e", "[", "3", "]"}], ",", " ", 
         RowBox[{"k", "[", "1", "]"}]}], "]"}]}]}], ",", "\n", "   ", 
     RowBox[{"A3ptYM", "->", " ", "\n", "    ", 
      RowBox[{
       RowBox[{
        RowBox[{"dot", "[", 
         RowBox[{
          RowBox[{"e", "[", "1", "]"}], ",", " ", 
          RowBox[{"e", "[", "2", "]"}]}], "]"}], " ", 
        RowBox[{"dot", "[", 
         RowBox[{
          RowBox[{"e", "[", "3", "]"}], ",", " ", 
          RowBox[{"k", "[", "1", "]"}]}], "]"}]}], " ", "+", " ", "\n", 
       "     ", 
       RowBox[{
        RowBox[{"dot", "[", 
         RowBox[{
          RowBox[{"e", "[", "3", "]"}], ",", " ", 
          RowBox[{"e", "[", "1", "]"}]}], "]"}], " ", 
        RowBox[{"dot", "[", 
         RowBox[{
          RowBox[{"e", "[", "2", "]"}], ",", " ", 
          RowBox[{"k", "[", "3", "]"}]}], "]"}]}], " ", "+", " ", 
       RowBox[{
        RowBox[{"dot", "[", 
         RowBox[{
          RowBox[{"e", "[", "2", "]"}], ",", " ", 
          RowBox[{"e", "[", "3", "]"}]}], "]"}], " ", 
        RowBox[{"dot", "[", 
         RowBox[{
          RowBox[{"e", "[", "1", "]"}], ",", " ", 
          RowBox[{"k", "[", "2", "]"}]}], "]"}]}]}]}], ",", 
     RowBox[{"A3ptEG", "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"e", "[", "1", "]"}], ",", 
            RowBox[{"e", "[", "2", "]"}]}], "]"}], " ", 
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"e", "[", "3", "]"}], ",", 
            RowBox[{"k", "[", "1", "]"}]}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"e", "[", "3", "]"}], ",", 
            RowBox[{"e", "[", "1", "]"}]}], "]"}], " ", 
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"e", "[", "2", "]"}], ",", 
            RowBox[{"k", "[", "3", "]"}]}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"e", "[", "2", "]"}], ",", 
            RowBox[{"e", "[", "3", "]"}]}], "]"}], " ", 
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"e", "[", "1", "]"}], ",", 
            RowBox[{"k", "[", "2", "]"}]}], "]"}]}]}], ")"}], "^", "2"}]}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"A3ptCG", "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"e", "[", "1", "]"}], ",", 
            RowBox[{"e", "[", "2", "]"}]}], "]"}], " ", 
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"e", "[", "3", "]"}], ",", 
            RowBox[{"k", "[", "1", "]"}]}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"e", "[", "3", "]"}], ",", 
            RowBox[{"e", "[", "1", "]"}]}], "]"}], " ", 
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"e", "[", "2", "]"}], ",", 
            RowBox[{"k", "[", "3", "]"}]}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"e", "[", "2", "]"}], ",", 
            RowBox[{"e", "[", "3", "]"}]}], "]"}], " ", 
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"e", "[", "1", "]"}], ",", 
            RowBox[{"k", "[", "2", "]"}]}], "]"}]}]}], ")"}], 
       RowBox[{"dot", "[", 
        RowBox[{
         RowBox[{"e", "[", "1", "]"}], ",", 
         RowBox[{"k", "[", "2", "]"}]}], "]"}], " ", 
       RowBox[{"dot", "[", 
        RowBox[{
         RowBox[{"e", "[", "2", "]"}], ",", 
         RowBox[{"k", "[", "3", "]"}]}], "]"}], " ", 
       RowBox[{"dot", "[", 
        RowBox[{
         RowBox[{"e", "[", "3", "]"}], ",", 
         RowBox[{"k", "[", "1", "]"}]}], "]"}]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"A3ptW3", " ", "\[Rule]", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"dot", "[", 
          RowBox[{
           RowBox[{"e", "[", "1", "]"}], ",", 
           RowBox[{"k", "[", "2", "]"}]}], "]"}], " ", 
         RowBox[{"dot", "[", 
          RowBox[{
           RowBox[{"e", "[", "2", "]"}], ",", 
           RowBox[{"k", "[", "3", "]"}]}], "]"}], " ", 
         RowBox[{"dot", "[", 
          RowBox[{
           RowBox[{"e", "[", "3", "]"}], ",", 
           RowBox[{"k", "[", "1", "]"}]}], "]"}]}], ")"}], "^", "2"}]}], ",", 
     "\n", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "Some", " ", "new", " ", "names", " ", "for", " ", "regular", " ", 
       "expressions", " ", "in", " ", "what", " ", 
       RowBox[{"we", "'"}], "re", " ", "working", " ", "with"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"(*", "   ", 
      RowBox[{
       RowBox[{"A3ptEGcrossterms", " ", "->", " ", "\n", "    ", 
        RowBox[{
         RowBox[{
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"e", "[", "1", "]"}], ",", " ", 
            RowBox[{"e", "[", "3", "]"}]}], "]"}], " ", 
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"e", "[", "1", "]"}], ",", " ", 
            RowBox[{"k", "[", "2", "]"}]}], "]"}], " ", 
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"e", "[", "2", "]"}], ",", " ", 
            RowBox[{"e", "[", "3", "]"}]}], "]"}], " ", 
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"e", "[", "2", "]"}], ",", " ", 
            RowBox[{"k", "[", "3", "]"}]}], "]"}]}], " ", "+", " ", "\n", 
         "     ", 
         RowBox[{
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"e", "[", "1", "]"}], ",", " ", 
            RowBox[{"e", "[", "2", "]"}]}], "]"}], " ", 
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"e", "[", "1", "]"}], ",", " ", 
            RowBox[{"k", "[", "2", "]"}]}], "]"}], " ", 
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"e", "[", "2", "]"}], ",", " ", 
            RowBox[{"e", "[", "3", "]"}]}], "]"}], " ", 
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"e", "[", "3", "]"}], ",", " ", 
            RowBox[{"k", "[", "1", "]"}]}], "]"}]}], " ", "+", "\n", "      ", 
         RowBox[{
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"e", "[", "1", "]"}], ",", " ", 
            RowBox[{"e", "[", "2", "]"}]}], "]"}], " ", 
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"e", "[", "1", "]"}], ",", " ", 
            RowBox[{"e", "[", "3", "]"}]}], "]"}], " ", 
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"e", "[", "2", "]"}], ",", " ", 
            RowBox[{"k", "[", "3", "]"}]}], "]"}], " ", 
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"e", "[", "3", "]"}], ",", " ", "\n", "       ", 
            RowBox[{"k", "[", "1", "]"}]}], "]"}]}]}]}], ","}], "*)"}], "\n", 
     "   ", 
     RowBox[{"A3ptepsilon", " ", "->", " ", 
      RowBox[{
       RowBox[{"dot", "[", 
        RowBox[{
         RowBox[{"e", "[", "1", "]"}], ",", " ", 
         RowBox[{"e", "[", "2", "]"}]}], "]"}], " ", 
       RowBox[{"dot", "[", 
        RowBox[{
         RowBox[{"e", "[", "2", "]"}], ",", " ", 
         RowBox[{"e", "[", "3", "]"}]}], "]"}], " ", 
       RowBox[{"dot", "[", 
        RowBox[{
         RowBox[{"e", "[", "3", "]"}], ",", " ", 
         RowBox[{"e", "[", "1", "]"}]}], "]"}]}]}], ",", "\n", "   ", 
     RowBox[{
      RowBox[{"A3ptYMtilde", "[", "alpha_", "]"}], " ", ":>", " ", "\n", 
      "    ", 
      RowBox[{
       RowBox[{
        RowBox[{"dot", "[", 
         RowBox[{
          RowBox[{"e", "[", "1", "]"}], ",", " ", 
          RowBox[{"e", "[", "2", "]"}]}], "]"}], " ", 
        RowBox[{"dot", "[", 
         RowBox[{
          RowBox[{"e", "[", "3", "]"}], ",", " ", 
          RowBox[{"k", "[", "1", "]"}]}], "]"}], " ", 
        RowBox[{
         RowBox[{"k", "[", "3", "]"}], "^", "alpha"}]}], " ", "+", " ", "\n", 
       "     ", 
       RowBox[{
        RowBox[{"dot", "[", 
         RowBox[{
          RowBox[{"e", "[", "3", "]"}], ",", " ", 
          RowBox[{"e", "[", "1", "]"}]}], "]"}], " ", 
        RowBox[{"dot", "[", 
         RowBox[{
          RowBox[{"e", "[", "2", "]"}], ",", " ", 
          RowBox[{"k", "[", "3", "]"}]}], "]"}], " ", 
        RowBox[{
         RowBox[{"k", "[", "2", "]"}], "^", "alpha"}]}], " ", "+", " ", "\n", 
       "     ", 
       RowBox[{
        RowBox[{"dot", "[", 
         RowBox[{
          RowBox[{"e", "[", "2", "]"}], ",", " ", 
          RowBox[{"e", "[", "3", "]"}]}], "]"}], " ", 
        RowBox[{"dot", "[", 
         RowBox[{
          RowBox[{"e", "[", "1", "]"}], ",", " ", 
          RowBox[{"k", "[", "2", "]"}]}], "]"}], " ", 
        RowBox[{
         RowBox[{"k", "[", "1", "]"}], "^", "alpha"}]}]}]}]}], "\n", "   ", 
    "}"}]}]}]], "Input",
 CellChangeTimes->{{3.748584990300818*^9, 3.7485851669558563`*^9}, {
   3.7485852084757023`*^9, 3.7485852638984203`*^9}, 3.7492906197336884`*^9, {
   3.753185682309032*^9, 3.753185745151783*^9}, {3.753444094224674*^9, 
   3.7534441001675587`*^9}},ExpressionUUID->"982c04d7-4844-46df-856e-\
9bc1d83f1091"]
}, Closed]],

Cell[CellGroupData[{

Cell["Amplitude pieces of \[LeftAngleBracket]JJJ\[RightAngleBracket] ", \
"Section",
 CellChangeTimes->{{3.747378992180649*^9, 3.7473790021485577`*^9}, {
  3.748585788096798*^9, 3.7485857898860903`*^9}, {3.748602417612302*^9, 
  3.748602422932364*^9}, {3.753185755701376*^9, 
  3.75318576170868*^9}},ExpressionUUID->"a1a1bce9-dc72-40d1-8e02-\
e5ea6bbaa70c"],

Cell["\<\
These are the expressions for JJJ and its form factors from 1711.09105\
\>", "Text",
 CellChangeTimes->{{3.753186188022168*^9, 
  3.7531861989576797`*^9}},ExpressionUUID->"949916fd-ccfd-4661-ae87-\
2e248442ea3f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"A1", "[", 
       RowBox[{"1", ",", "2", ",", "3"}], "]"}], ",", 
      RowBox[{"A2", "[", 
       RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "}"}], "//", 
    "repAsJJJ3d"}], "//", "disp"}], "//", 
  "TableForm"}], "\[IndentingNewLine]", 
 RowBox[{"JJJ", "//", "disp"}]}], "Input",
 CellChangeTimes->{{3.753186132716572*^9, 3.7531861357105103`*^9}, {
  3.753186174725033*^9, 
  3.75318617688503*^9}},ExpressionUUID->"59619f61-2339-4836-b6a9-\
37d8160e031e"],

Cell["write in terms of amplitude pieces", "Text",
 CellChangeTimes->{{3.74858574784936*^9, 
  3.748585751399117*^9}},ExpressionUUID->"f7ab1202-52e1-4bc1-9b90-\
8e2ffadd448f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"JJJamplitudes", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", "A3ptDFsq"}], 
        SuperscriptBox[
         RowBox[{"a", "[", 
          RowBox[{"1", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}], "3"]], "+", 
       " ", 
       FractionBox[
        RowBox[{
         RowBox[{"A3ptYMtilde", "[", "1", "]"}], " "}], 
        SuperscriptBox[
         RowBox[{"a", "[", 
          RowBox[{"1", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}], "2"]]}], ")"}], 
     RowBox[{"C1", "@@", 
      RowBox[{"b", "/@", 
       RowBox[{"Range", "[", "3", "]"}]}]}]}], "-", 
    FractionBox[
     RowBox[{"2", " ", "CJJ", " ", 
      RowBox[{"f", "@@", 
       RowBox[{"b", "/@", 
        RowBox[{"Range", "[", "3", "]"}]}]}], " ", "A3ptYM", " "}], 
     RowBox[{"a", "[", 
      RowBox[{"1", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"JJJamplitudes", "//", "disp"}]}], "Input",
 CellChangeTimes->{{3.747470376639937*^9, 3.747470453019415*^9}, {
   3.747470512987322*^9, 3.74747053703938*^9}, {3.747470574434367*^9, 
   3.747470606502248*^9}, {3.74772564002096*^9, 3.747725708817376*^9}, {
   3.748585702880398*^9, 3.748585705196829*^9}, {3.748585742316249*^9, 
   3.748585743456379*^9}, 3.74858586318067*^9, {3.753185794176779*^9, 
   3.7531858302454233`*^9}},ExpressionUUID->"b83de8fa-3de9-4b57-9199-\
91902c3f7536"],

Cell["subtract to check we have the same thing", "Text",
 CellChangeTimes->{{3.7485857771990557`*^9, 
  3.748585781446413*^9}},ExpressionUUID->"337d99d6-6841-4ac4-b059-\
110826b31fa7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"JJJ", "-", "JJJamplitudes"}], "//", "repflatspaceamplitudes"}],
      "//", "repAsJJJ3d"}], "//", "antisymJJJ"}], "//", "Simplify"}], "//", 
  "disp"}]], "Input",
 CellChangeTimes->{{3.747470461467216*^9, 3.747470500340632*^9}, {
   3.747470556997541*^9, 3.74747055787451*^9}, {3.747470999282879*^9, 
   3.7474710053417473`*^9}, 3.748585622143055*^9, {3.748585767239146*^9, 
   3.748585768765094*^9}, {3.748585857808269*^9, 3.748585869437357*^9}, {
   3.7531858134143267`*^9, 
   3.753185817172226*^9}},ExpressionUUID->"953250a7-cd6b-4a83-84ae-\
e377831daae7"]
}, Closed]],

Cell[CellGroupData[{

Cell["Simplify \[LeftAngleBracket]TTT\[RightAngleBracket] using degeneracies, \
get amplitude pieces", "Section",
 CellChangeTimes->{{3.7485848840168877`*^9, 3.748584892207239*^9}, {
   3.7485849350539417`*^9, 3.748584943445756*^9}, {3.7485849790292253`*^9, 
   3.7485849937134523`*^9}, {3.7485854052775307`*^9, 
   3.7485854088853273`*^9}, {3.7486038580237217`*^9, 3.748603858639441*^9}, {
   3.749286499221211*^9, 3.74928652286063*^9}, {3.749290095656679*^9, 
   3.7492900978526382`*^9}, {3.75318593324632*^9, 3.753185941148877*^9}, 
   3.7531859958114233`*^9},ExpressionUUID->"f79a350d-1e53-49b1-a20c-\
44400879c4b3"],

Cell["Look at the form factors with general degeneracies added", "Text",
 CellChangeTimes->{{3.753445007903677*^9, 
  3.753445015687821*^9}},ExpressionUUID->"f99810aa-b004-4c7a-96c8-\
80784f005942"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"repAdegeneraciesTTT3d", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"A1", "[", 
        RowBox[{"1", ",", "2", ",", "3"}], "]"}], ",", 
       RowBox[{"A2", "[", 
        RowBox[{"1", ",", "2", ",", "3"}], "]"}], ",", 
       RowBox[{"A3", "[", 
        RowBox[{"1", ",", "2", ",", "3"}], "]"}], ",", 
       RowBox[{"A4", "[", 
        RowBox[{"1", ",", "2", ",", "3"}], "]"}], ",", 
       RowBox[{"A5", "[", 
        RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "}"}], ",", 
     "\[IndentingNewLine]", "ff", ",", "\[IndentingNewLine]", "g", ",", 
     "\[IndentingNewLine]", "h"}], "\[IndentingNewLine]", "]"}], "//", 
   "repAsTTT3d"}], "//", "disp"}]], "Input",
 CellChangeTimes->{{3.753445026431476*^9, 
  3.7534450361502953`*^9}},ExpressionUUID->"cbb66d70-2185-4fd4-a094-\
a5645e7d7114"],

Cell["Remove C1 part of A5 using h.", "Text",
 CellChangeTimes->{{3.749281341204447*^9, 3.7492813591373987`*^9}, 
   3.753444194072936*^9, {3.75344473192027*^9, 
   3.753444735648171*^9}},ExpressionUUID->"9e3a6bb4-4526-4b84-a82c-\
b113df48210f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"hA5remC1", " ", "=", " ", 
   RowBox[{"makeS3function", "[", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              FractionBox["4", 
               RowBox[{"3", 
                SuperscriptBox["J", "2"]}]]}], 
             RowBox[{"A5", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "//", 
            "repAsTTT3d"}], ")"}], "/.", 
          RowBox[{"CTT", "\[Rule]", " ", "0"}]}], "/.", 
         RowBox[{
          RowBox[{"g", "[", "__", "]"}], "\[Rule]", " ", "0"}]}], "/.", 
        RowBox[{
         RowBox[{"hn", "[", "__", "]"}], "\[Rule]", " ", "0"}]}], ",", "C1", 
       ",", "Simplify"}], "]"}], ",", 
     RowBox[{"{", "k", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A5removed", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"repAdegeneraciesTTT3d", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"A1", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], ",", 
          RowBox[{"A2", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], ",", 
          RowBox[{"A3", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], ",", 
          RowBox[{"A4", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], ",", 
          RowBox[{"A5", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"0", "&"}], ",", "\[IndentingNewLine]", 
        RowBox[{"0", "&"}], ",", "\[IndentingNewLine]", "hA5remC1"}], 
       "\[IndentingNewLine]", "]"}], "//", "repAsTTT3d"}], "//", "repsym"}], "//",
     "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A5removed", "//", "disp"}], "//", "TableForm"}]}], "Input",
 CellChangeTimes->{{3.753445045007538*^9, 
  3.753445053759884*^9}},ExpressionUUID->"5f9b7927-9fc5-47d9-975b-\
03557f76df77"],

Cell["Now remove C1 pieces of A3 and A4 using f and g", "Text",
 CellChangeTimes->{{3.753444780782689*^9, 
  3.753444786558566*^9}},ExpressionUUID->"342ccf71-cebb-49da-bde1-\
5e2ab84cba5f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"fA3remC1", " ", "=", " ", 
   RowBox[{"makeS3function", "[", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox["4", 
             SuperscriptBox["J", "2"]], 
            RowBox[{"A5removed", "[", 
             RowBox[{"[", "3", "]"}], "]"}]}], ")"}], "/.", 
          RowBox[{"CTT", "\[Rule]", " ", "0"}]}], "/.", 
         RowBox[{
          RowBox[{"f", "[", "__", "]"}], "\[Rule]", " ", "0"}]}], "/.", 
        RowBox[{
         RowBox[{"hn", "[", "__", "]"}], "\[Rule]", " ", "0"}]}], ",", "C1", 
       ",", "Simplify"}], "]"}], ",", 
     RowBox[{"{", "k", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gA4remC1", " ", "=", " ", 
   RowBox[{"makeS3function", "[", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["4", 
              SuperscriptBox["J", "2"]]}], 
            RowBox[{"A5removed", "[", 
             RowBox[{"[", "4", "]"}], "]"}]}], ")"}], "/.", 
          RowBox[{"CTT", "\[Rule]", " ", "0"}]}], "/.", 
         RowBox[{
          RowBox[{"g", "[", "__", "]"}], "\[Rule]", " ", "0"}]}], "/.", 
        RowBox[{
         RowBox[{"hn", "[", "__", "]"}], "\[Rule]", " ", "0"}]}], ",", "C1", 
       ",", "Simplify"}], "]"}], ",", 
     RowBox[{"{", "k", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A5C1removed", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"repAdegeneraciesTTT3d", "[", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"A1", "[", 
                RowBox[{"1", ",", "2", ",", "3"}], "]"}], ",", 
               RowBox[{"A2", "[", 
                RowBox[{"1", ",", "2", ",", "3"}], "]"}], ",", 
               RowBox[{"A3", "[", 
                RowBox[{"1", ",", "2", ",", "3"}], "]"}], ",", 
               RowBox[{"A4", "[", 
                RowBox[{"1", ",", "2", ",", "3"}], "]"}], ",", 
               RowBox[{"A5", "[", 
                RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "}"}], ",", 
             "\[IndentingNewLine]", "fA3remC1", ",", "\[IndentingNewLine]", 
             "gA4remC1", ",", "\[IndentingNewLine]", "hA5remC1"}], 
            "\[IndentingNewLine]", "]"}], "//", "repAsTTT3d"}], "//", 
          "repJsquared"}], "//", "repsym"}], ",", 
        RowBox[{"{", 
         RowBox[{"C1", ",", "CTT"}], "}"}], ",", "Simplify"}], "]"}], "/.", 
      " ", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"k", "[", "1", "]"}], "2"], 
        SuperscriptBox[
         RowBox[{"k", "[", "2", "]"}], "2"], 
        SuperscriptBox[
         RowBox[{"k", "[", "3", "]"}], "3"]}], "\[Rule]", " ", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"a", "[", 
          RowBox[{"1", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}], "2"], 
        RowBox[{"k", "[", "3", "]"}]}]}]}], "//", "unrepJsquared"}], "//", 
    "unrepsym"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.749281470198954*^9, 3.749281630221539*^9}, {
  3.749281680113431*^9, 3.749281689788354*^9}, {3.7534443485263863`*^9, 
  3.7534443508857107`*^9}, {3.753444536991803*^9, 3.7534445549754457`*^9}, {
  3.753444592597801*^9, 3.753444658684079*^9}, {3.753444700977915*^9, 
  3.7534447244031067`*^9}, {3.7534448005271053`*^9, 3.753444807110888*^9}, {
  3.753445060631319*^9, 
  3.753445066239476*^9}},ExpressionUUID->"f6e103bc-795c-4bb7-ad19-\
597a6162edc5"],

Cell["The functions simplify significantly", "Text",
 CellChangeTimes->{{3.753444943825691*^9, 
  3.753444952033461*^9}},ExpressionUUID->"74e53a99-6c91-4ecb-8bf2-\
19a0e5270db2"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"A5C1removed", "//", "Simplify"}], "//", "disp"}], "//", 
  "TableForm"}]], "Input",
 CellChangeTimes->{3.7534449558014193`*^9, 
  3.753444989186578*^9},ExpressionUUID->"a91c80a4-3d31-48a2-a634-\
2c258ba57521"],

Cell["\<\
So make up a new replacement function for working with the simplified form \
factors\
\>", "Text",
 CellChangeTimes->{{3.753444960513138*^9, 3.753444968089312*^9}, {
  3.753445075253734*^9, 
  3.753445077109967*^9}},ExpressionUUID->"641bb24d-c937-41f5-8972-\
f56d939f8372"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"repAsTTT3dsimplified", "[", "expr_", "]"}], ":=", 
  RowBox[{
   RowBox[{"expr", "/.", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"A1", "[", "x__", "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"makeS3function", "[", 
         RowBox[{
          RowBox[{"A5C1removed", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "List"}], "}"}]}], "]"}], "@@", 
        RowBox[{"{", "x", "}"}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"A2", "[", "x__", "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"makeS3function", "[", 
         RowBox[{
          RowBox[{"A5C1removed", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "List"}], "}"}]}], "]"}], "@@", 
        RowBox[{"{", "x", "}"}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"A3", "[", "x__", "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"makeS3function", "[", 
         RowBox[{
          RowBox[{"A5C1removed", "[", 
           RowBox[{"[", "3", "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "List"}], "}"}]}], "]"}], "@@", 
        RowBox[{"{", "x", "}"}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"A4", "[", "x__", "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"makeS3function", "[", 
         RowBox[{
          RowBox[{"A5C1removed", "[", 
           RowBox[{"[", "4", "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "List"}], "}"}]}], "]"}], "@@", 
        RowBox[{"{", "x", "}"}]}]}], ",", 
      RowBox[{
       RowBox[{"A5", "[", "x__", "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"makeS3function", "[", 
         RowBox[{
          RowBox[{"A5C1removed", "[", 
           RowBox[{"[", "5", "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "List"}], "}"}]}], "]"}], "@@", 
        RowBox[{"{", "x", "}"}]}]}]}], "\[IndentingNewLine]", "}"}]}], "//", 
   "symmetrisea"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A5C1removed", "//", "TableForm"}], "//", "disp"}]}], "Input",
 CellChangeTimes->{{3.74928287643084*^9, 3.749282919646015*^9}, {
   3.749282956851885*^9, 3.7492830453102007`*^9}, {3.749286544702347*^9, 
   3.749286569152376*^9}, {3.74928679981784*^9, 3.749286800209713*^9}, 
   3.749286951029043*^9, {3.749287235487171*^9, 3.7492872742126417`*^9}, 
   3.749287637782578*^9, {3.749287773054439*^9, 3.749287807930093*^9}, {
   3.749287936909897*^9, 3.7492879535744534`*^9}, 3.749465309368781*^9, 
   3.749468522142973*^9, {3.749468558938884*^9, 3.749468561809474*^9}, 
   3.750771194461152*^9, {3.753444935787012*^9, 3.753444936354656*^9}, {
   3.753444973539461*^9, 
   3.753444978819227*^9}},ExpressionUUID->"eec2bef3-b5d4-4557-9d55-\
6b2da4f1e083"],

Cell["Amplitude pieces of simplified TTT", "Text",
 CellChangeTimes->{{3.749286780902461*^9, 
  3.749286786640111*^9}},ExpressionUUID->"5bb0f099-470e-4e36-a369-\
088b69cf4fef"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"TTTamplitudes", " ", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "480"}], "C1", " ", 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"a", "[", 
             RowBox[{"3", ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}], "2"]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"a", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}], "5"], 
           SuperscriptBox["J", "2"]}]], 
         SuperscriptBox["A3ptDFsq", "2"]}], " ", "+", " ", 
        RowBox[{
         FractionBox[
          RowBox[{"  ", "1"}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"a", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}], "2"], 
           SuperscriptBox["J", "2"]}]], " ", "A3ptDFsq", " ", 
         RowBox[{"A3ptYMtilde", "[", "1", "]"}]}]}], ")"}]}], "+", 
     "\[IndentingNewLine]", " ", 
     RowBox[{"2", " ", "CTT", 
      RowBox[{"(", " ", 
       RowBox[{
        FractionBox[
         RowBox[{"a", "[", 
          RowBox[{"3", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}], 
         SuperscriptBox[
          RowBox[{"a", "[", 
           RowBox[{"1", ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}], "2"]], " ", 
        "+", " ", 
        FractionBox[
         RowBox[{"a", "[", 
          RowBox[{"2", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}], 
         RowBox[{"a", "[", 
          RowBox[{"1", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}]], "-", 
        RowBox[{"a", "[", 
         RowBox[{"1", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}]}], ")"}], 
      SuperscriptBox["A3ptYM", "2"]}], "+", 
     RowBox[{"2", " ", "CTT", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"k", "[", "1", "]"}], "3"], "+", 
        SuperscriptBox[
         RowBox[{"k", "[", "2", "]"}], "3"], "+", 
        SuperscriptBox[
         RowBox[{"k", "[", "3", "]"}], "3"]}], ")"}], "A3ptepsilon"}]}]}], 
   " ", ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TTTamplitudes", "//", "Simplify"}], "//", "disp"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Check", " ", 
    RowBox[{"they", "'"}], "re", " ", "the", " ", "same"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"TTTremaining", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"TTT", "-", "TTTamplitudes"}], "//", "repflatspaceamplitudes"}],
      "//", "repAsTTT3dsimplified"}], "//", "Simplify"}], "//", 
   "disp"}]}]}], "Input",
 CellChangeTimes->{{3.747461437725842*^9, 3.747461439134359*^9}, {
   3.7474626269783783`*^9, 3.747462667882325*^9}, {3.747462749468955*^9, 
   3.7474627564022417`*^9}, {3.747464172917099*^9, 3.74746422172015*^9}, {
   3.747464424505021*^9, 3.7474645269956503`*^9}, {3.747464559265929*^9, 
   3.747464637659191*^9}, {3.747465468859952*^9, 3.7474657281704483`*^9}, {
   3.747465819680634*^9, 3.7474658469519653`*^9}, {3.747465937403096*^9, 
   3.747466002423985*^9}, {3.747466072113196*^9, 3.7474661052309437`*^9}, {
   3.7474661913584623`*^9, 3.747466202345077*^9}, {3.747466563310433*^9, 
   3.7474665687089577`*^9}, 3.747470362961957*^9, {3.747472666431011*^9, 
   3.747472690639949*^9}, {3.747472737710238*^9, 3.747472754518433*^9}, {
   3.7474732161773977`*^9, 3.747473245989646*^9}, {3.747473388660931*^9, 
   3.747473390346859*^9}, {3.747473423243101*^9, 3.747473428777606*^9}, {
   3.7474735112887087`*^9, 3.747473517606957*^9}, {3.747473743717992*^9, 
   3.747473760095386*^9}, {3.747473872055099*^9, 3.7474738746863613`*^9}, {
   3.747473941043352*^9, 3.7474739480817327`*^9}, {3.747474112111058*^9, 
   3.747474139152712*^9}, {3.7479947521818953`*^9, 3.747994784367363*^9}, {
   3.748602344793695*^9, 3.748602370910441*^9}, {3.749286821953536*^9, 
   3.7492869107081203`*^9}, {3.7492869864894037`*^9, 
   3.7492871095426292`*^9}, {3.749287146555739*^9, 3.7492871549931192`*^9}, {
   3.7492873168236637`*^9, 3.749287326342095*^9}, {3.749287381650338*^9, 
   3.749287491081212*^9}, {3.7492875274288597`*^9, 3.749287542246868*^9}, {
   3.749287845738538*^9, 3.749287923582735*^9}, {3.749287969176881*^9, 
   3.749287972632441*^9}, {3.7492880582933702`*^9, 3.749288079869121*^9}, {
   3.749465234589266*^9, 3.7494652791713867`*^9}, {3.749468577750505*^9, 
   3.749468599700609*^9}, {3.753445107718297*^9, 3.7534451085438833`*^9}, {
   3.7534451459335213`*^9, 
   3.753445324006558*^9}},ExpressionUUID->"5f046c0b-ea45-412e-9ab1-\
256279170028"]
}, Closed]],

Cell[CellGroupData[{

Cell["Simplify \[LeftAngleBracket]TTO\[RightAngleBracket] using \
degeneracies", "Section",
 CellChangeTimes->{{3.7492956098645763`*^9, 3.749295611844746*^9}, {
  3.753185918941102*^9, 
  3.753185944096355*^9}},ExpressionUUID->"36859cdc-c84a-48a4-8485-\
4d162ff472d3"],

Cell["\<\
These are the expressions for TTO and its form factors from 1805.12100\
\>", "Text",
 CellChangeTimes->{{3.753186232348521*^9, 
  3.753186240537923*^9}},ExpressionUUID->"55b13e68-7ced-45fb-8f46-\
8379967cae59"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"A1", "[", 
       RowBox[{"1", ",", "2", ",", "3"}], "]"}], ",", 
      RowBox[{"A2", "[", 
       RowBox[{"1", ",", "2", ",", "3"}], "]"}], ",", 
      RowBox[{"A3", "[", 
       RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "}"}], "//", 
    "repAsTTO3d"}], "//", "disp"}], "//", 
  "TableForm"}], "\[IndentingNewLine]", 
 RowBox[{"TTO", "//", "disp"}]}], "Input",
 CellChangeTimes->{{3.7494591274989357`*^9, 3.74945914140268*^9}, {
  3.7494591766385612`*^9, 3.749459177898176*^9}, {3.753186242630494*^9, 
  3.753186245035081*^9}},ExpressionUUID->"89036c48-7ead-45a6-b692-\
3ae5f4985418"],

Cell["Simplify using the degeneracy to remove the ep.ep piece", "Text",
 CellChangeTimes->{{3.7531862513379383`*^9, 3.753186261913274*^9}, {
  3.75344536126083*^9, 
  3.753445365229103*^9}},ExpressionUUID->"9c64824f-add3-482b-83bc-\
874bf0a7eb4b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"TTOsimplified", " ", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"repAdegeneraciesTTO3d", "[", 
           RowBox[{"TTO", ",", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"A1", "[", 
               RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}]}], "&"}]}], "]"}], 
          "//", "repAsTTO3d"}], "//", "repJsquared"}], "//", "repsym"}], "//",
        "Simplify"}], "//", "unrepsym"}], ")"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"k", "[", "1", "]"}], "2"], "+", 
        RowBox[{"2", " ", 
         RowBox[{"k", "[", "1", "]"}], " ", 
         RowBox[{"k", "[", "2", "]"}]}], "+", 
        SuperscriptBox[
         RowBox[{"k", "[", "2", "]"}], "2"], "-", 
        SuperscriptBox[
         RowBox[{"k", "[", "3", "]"}], "2"]}], "\[Rule]", 
       RowBox[{
        RowBox[{"a", "[", 
         RowBox[{"1", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k", "[", "1", "]"}], "+", 
          RowBox[{"k", "[", "2", "]"}], "-", 
          RowBox[{"k", "[", "3", "]"}]}], ")"}]}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], "+", 
        RowBox[{"k", "[", "2", "]"}], "+", 
        RowBox[{"4", 
         RowBox[{"k", "[", "3", "]"}]}]}], "\[Rule]", " ", 
       RowBox[{
        RowBox[{"a", "[", 
         RowBox[{"1", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}], "+", 
        RowBox[{"3", 
         RowBox[{"k", "[", "3", "]"}]}]}]}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"TTOsimplified", "//", "disp"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.749459044539006*^9, 3.749459059197118*^9}, {
  3.752834800853307*^9, 3.7528348122517853`*^9}, {3.7528348635982637`*^9, 
  3.7528349486937447`*^9}, {3.752834982490171*^9, 3.752834988249167*^9}, {
  3.752835020853236*^9, 3.752835064953487*^9}, {3.752835152804891*^9, 
  3.752835192889887*^9}},ExpressionUUID->"e08bcc81-f039-46d3-8ebf-\
804d00a8d1bf"]
}, Closed]],

Cell[CellGroupData[{

Cell["Check degenerate terms are zero in spinor helicity basis", "Section",
 CellChangeTimes->{{3.7493824549951077`*^9, 3.749382458122911*^9}, {
  3.750660718399235*^9, 3.750660722723775*^9}, {3.753186433410694*^9, 
  3.753186445943639*^9}},ExpressionUUID->"5d92b12a-8bc2-40e0-bbbb-\
f99b63769622"],

Cell["\<\
K from eqn 3.153 of 1805.12100 is a 4-form in 3 dimensions, and hence is \
identically zero. Degeneracies for \[LeftAngleBracket]TTO\[RightAngleBracket] \
 use this directly, and for \[LeftAngleBracket]TTT\[RightAngleBracket] are \
sums over permutations of this expression.\
\>", "Text",
 CellChangeTimes->{{3.749886894141906*^9, 3.749886901004346*^9}, {
  3.750660194168755*^9, 3.750660199366416*^9}, {3.7506607481667433`*^9, 
  3.750660753613222*^9}, {3.753186316678974*^9, 3.7531863827854347`*^9}, {
  3.753186417008039*^9, 
  3.75318642042881*^9}},ExpressionUUID->"ee622fe8-1473-4f38-9e75-\
f5ec83e57afa"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"K4form", " ", "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "4"]}], " ", 
      SuperscriptBox["J", "2"], " ", 
      SuperscriptBox[
       RowBox[{"dot", "[", 
        RowBox[{
         RowBox[{"e", "[", "1", "]"}], ",", 
         RowBox[{"e", "[", "2", "]"}]}], "]"}], "2"]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"dot", "[", 
        RowBox[{
         RowBox[{"e", "[", "1", "]"}], ",", 
         RowBox[{"k", "[", "2", "]"}]}], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"dot", "[", 
        RowBox[{
         RowBox[{"e", "[", "2", "]"}], ",", 
         RowBox[{"k", "[", "1", "]"}]}], "]"}], "2"]}], "+", 
     RowBox[{
      RowBox[{"dot", "[", 
       RowBox[{
        RowBox[{"e", "[", "1", "]"}], ",", 
        RowBox[{"e", "[", "2", "]"}]}], "]"}], " ", 
      RowBox[{"dot", "[", 
       RowBox[{
        RowBox[{"e", "[", "1", "]"}], ",", 
        RowBox[{"k", "[", "2", "]"}]}], "]"}], " ", 
      RowBox[{"dot", "[", 
       RowBox[{
        RowBox[{"e", "[", "2", "]"}], ",", 
        RowBox[{"k", "[", "1", "]"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"k", "[", "1", "]"}], "2"], "+", 
        SuperscriptBox[
         RowBox[{"k", "[", "2", "]"}], "2"], "-", 
        SuperscriptBox[
         RowBox[{"k", "[", "3", "]"}], "2"]}], ")"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"K4form", "//", "disp"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.75318629876575*^9, 3.753186299511674*^9}, {
  3.753186339606977*^9, 
  3.753186348315279*^9}},ExpressionUUID->"f7843cc7-f959-4d66-aeca-\
d179ebe11803"],

Cell["\<\
Now put into spinor helicity, simplify with mom con and check it\
\[CloseCurlyQuote]s zero\
\>", "Text",
 CellChangeTimes->{{3.753186386317425*^9, 
  3.753186397815062*^9}},ExpressionUUID->"18adbe06-0bf6-4300-806b-\
c5c7aa195c9b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"check", " ", "that", " ", 
    RowBox[{"it", "'"}], "s", " ", "zero", " ", 
    RowBox[{"for", " ", "--"}], " ", "helicities", " ", "analytically"}], 
   "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"GenDTo4D", "[", 
        RowBox[{
         RowBox[{"K4form", "//", "Expand"}], ",", 
         RowBox[{"{", 
          RowBox[{"\"\<-\>\"", ",", "\"\<-\>\""}], "}"}]}], "]"}], "//", 
       "ReduceTo3DSpinorBrackets"}], "//", "Antisymmetrise"}], "//", 
     "Simplify"}], "//", "disp"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"GenDTo4D", "[", 
          RowBox[{
           RowBox[{"K4form", "//", "Expand"}], ",", 
           RowBox[{"{", 
            RowBox[{"\"\<-\>\"", ",", "\"\<-\>\""}], "}"}]}], "]"}], "//", 
         "ReduceTo3DSpinorBrackets"}], "//", "Antisymmetrise"}], "//", 
       "momcon3ptsdSjibijb"}], "//", "repJsquared"}], "//", "repsym"}], "//", 
    "Simplify"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"and", " ", "for"}], " ", "-", 
     RowBox[{"+", " ", "helicities"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"GenDTo4D", "[", 
        RowBox[{
         RowBox[{"K4form", "//", "Expand"}], ",", 
         RowBox[{"{", 
          RowBox[{"\"\<-\>\"", ",", "\"\<+\>\""}], "}"}]}], "]"}], "//", 
       "ReduceTo3DSpinorBrackets"}], "//", "Antisymmetrise"}], "//", 
     "Simplify"}], "//", "disp"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"GenDTo4D", "[", 
          RowBox[{
           RowBox[{"K4form", "//", "Expand"}], ",", 
           RowBox[{"{", 
            RowBox[{"\"\<-\>\"", ",", "\"\<+\>\""}], "}"}]}], "]"}], "//", 
         "ReduceTo3DSpinorBrackets"}], "//", "Antisymmetrise"}], "//", 
       "momcon3ptsdSjiibjb"}], "//", "repJsquared"}], "//", "repsym"}], "//", 
    "Simplify"}]}]}]], "Input",
 CellChangeTimes->{{3.749891667740055*^9, 3.749891669110002*^9}, {
  3.749891748572544*^9, 3.7498917493543377`*^9}, {3.749895563137703*^9, 
  3.74989556447678*^9}, {3.749895607390498*^9, 3.749895608843877*^9}, {
  3.7498956972036047`*^9, 3.7498957152480288`*^9}, {3.7498957505864697`*^9, 
  3.74989575070809*^9}, {3.749895876426766*^9, 3.7498959135202*^9}, {
  3.7498961454615793`*^9, 3.7498962008945017`*^9}, {3.750660624958178*^9, 
  3.750660628782119*^9}, {3.7506606652562037`*^9, 3.750660696439252*^9}, {
  3.750660937599568*^9, 3.750660981540276*^9}, {3.75076996307987*^9, 
  3.7507700172881193`*^9}, {3.7531863462247477`*^9, 
  3.7531863542781887`*^9}},ExpressionUUID->"5d31a4b8-5ad7-4ec9-8274-\
4627ba8ce791"],

Cell["\<\
Check against TTO degeneracy; we get the same K 4form back out here also\
\>", "Text",
 CellChangeTimes->{{3.749896024108954*^9, 3.749896041456688*^9}, {
  3.750660871084239*^9, 3.750660874571622*^9}, {3.750660906815391*^9, 
  3.750660912329557*^9}},ExpressionUUID->"51110395-3de5-4b01-82bc-\
b660b353303c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"repAdegeneraciesTTO3d", "[", 
           RowBox[{"TTO", ",", 
            RowBox[{"a", "&"}]}], "]"}], "//", "repAsTTO3d"}], "//", 
         "repJsquared"}], "//", "repsym"}], "//", "Expand"}], ")"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"C1", "[", "i", "]"}], "\[Rule]", " ", "0"}], ",", 
       RowBox[{"a", "\[Rule]", " ", "1"}]}], "}"}]}], "//", "Simplify"}], "//",
    "unrepJsquared"}], "//", "disp"}]], "Input",
 CellChangeTimes->{{3.749896046867642*^9, 3.749896114989647*^9}, {
  3.749896287161873*^9, 3.74989632025947*^9}, {3.749896383472587*^9, 
  3.7498964073368483`*^9}, {3.749896990822772*^9, 3.7498970011259212`*^9}, {
  3.750660764887024*^9, 3.750660765562559*^9}, {3.7506608056134577`*^9, 
  3.750660888657754*^9}},ExpressionUUID->"6813095e-96fe-402b-803c-\
779f9353adde"],

Cell["Check the TTT degeneracies give zero", "Text",
 CellChangeTimes->{{3.750770849320341*^9, 
  3.7507708568575783`*^9}},ExpressionUUID->"b8aa8eb9-190e-46dc-8542-\
becec72f3733"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"GenDTo4D", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"repAdegeneraciesTTT3d", "[", 
           RowBox[{"TTT", ",", "a", ",", "b", ",", "c"}], "]"}], "/.", 
          RowBox[{"{", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"A1", "[", "__", "]"}], "\[Rule]", " ", "0"}], ",", 
            RowBox[{
             RowBox[{"A2", "[", "__", "]"}], "\[Rule]", " ", "0"}], ",", 
            RowBox[{
             RowBox[{"A3", "[", "__", "]"}], "\[Rule]", " ", "0"}], ",", 
            RowBox[{
             RowBox[{"A4", "[", "__", "]"}], "\[Rule]", " ", "0"}], ",", 
            RowBox[{
             RowBox[{"A5", "[", "__", "]"}], "\[Rule]", " ", "0"}]}], "}"}]}],
          ",", 
         RowBox[{"{", 
          RowBox[{"\"\<-\>\"", ",", "\"\<-\>\"", ",", "\"\<-\>\""}], "}"}]}], 
        "]"}], "//", "ReduceTo3DSpinorBrackets"}], "//", 
      "momcon3ptsdSjibijb"}], "//", "momcon3ptsdSjiibl"}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "b", ",", "c"}], "}"}], ",", "Simplify"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "disp"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%%", "//", "repJsquared"}], "//", "repsym"}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.750770605436672*^9, 3.7507708040561132`*^9}, {
  3.750770835326744*^9, 
  3.7507709191996202`*^9}},ExpressionUUID->"a584192e-136f-4868-ba57-\
0d94a6ee4ca9"]
}, Closed]],

Cell[CellGroupData[{

Cell["\[LeftAngleBracket]JJJ\[RightAngleBracket]  in spinor helicity basis", \
"Section",
 CellChangeTimes->{{3.7492909352462683`*^9, 3.7492909420865297`*^9}, 
   3.753185945784163*^9},ExpressionUUID->"da02254f-2790-45d0-ae08-\
2986fd0ea4a5"],

Cell["Now break down to spinor helicity basis. First ---:", "Text",
 CellChangeTimes->{{3.7487817277321987`*^9, 3.748781732120729*^9}, {
  3.748782811674717*^9, 
  3.748782813034409*^9}},ExpressionUUID->"749df2ab-828c-456f-a42f-\
ab1eb2712cb5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"m", "=", " ", 
    RowBox[{"RandomdSMomenta4D", "[", "3", "]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"put", " ", "in", " ", "spinor", " ", "brackets"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"JJJmmm", " ", "=", " ", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"GenDTo4D", "[", 
       RowBox[{
        RowBox[{"JJJamplitudes", "//", "repflatspaceamplitudes"}], ",", 
        RowBox[{"{", 
         RowBox[{"\"\<-\>\"", ",", "\"\<-\>\"", ",", "\"\<-\>\""}], "}"}]}], 
       "]"}], "//", "ReduceTo3DSpinorBrackets"}], ",", 
     RowBox[{"{", 
      RowBox[{"CJJ", ",", 
       RowBox[{"C1", "[", "__", "]"}], ",", 
       RowBox[{"a", "[", 
        RowBox[{"1", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}]}], "}"}], ",", 
     "Simplify"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"storenumeric", " ", "=", 
    RowBox[{"ApplydSMomenta4D", "[", 
     RowBox[{
      RowBox[{"JJJmmm", "//", "repsym"}], ",", "m"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"use", " ", "mom", " ", "con", " ", "to", " ", "simplify"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"JJJmmm", " ", "=", " ", 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{"JJJmmm", "//", "momcon3ptsdSjiibl"}], ",", 
      RowBox[{"{", 
       RowBox[{"CJJ", ",", " ", "C1"}], "}"}], ",", "Simplify"}], "]"}]}], 
   ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "work", " ", "out", " ", "symmetric", " ", "poly", " ", "decomposition", 
    " ", "for", " ", "coefficient", " ", "and", " ", "put", " ", "back", " ", 
    "in"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"JJJmmm", " ", "=", " ", 
    RowBox[{
     RowBox[{"(", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"SymmetricReduction", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"JJJmmm", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], 
                RowBox[{"k", "[", "2", "]"}], 
                RowBox[{"k", "[", "3", "]"}], 
                SuperscriptBox[
                 RowBox[{"a", "[", 
                  RowBox[{"1", ",", 
                   RowBox[{"{", 
                    RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}], "3"]}],
                ")"}], "/", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"ang", "[", 
                 RowBox[{"1", ",", "2"}], "]"}], 
                RowBox[{"ang", "[", 
                 RowBox[{"1", ",", "3"}], "]"}], 
                RowBox[{"ang", "[", 
                 RowBox[{"2", ",", "3"}], "]"}]}], ")"}]}], ")"}]}], "//", 
           "Simplify"}], ",", 
          RowBox[{"k", "/@", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3"}], "}"}]}]}], "]"}], "//", 
        "unrepsym"}], "//", "Total"}], "\[IndentingNewLine]", ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"ang", "[", 
          RowBox[{"1", ",", "2"}], "]"}], 
         RowBox[{"ang", "[", 
          RowBox[{"1", ",", "3"}], "]"}], 
         RowBox[{"ang", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"k", "[", "1", "]"}], 
         RowBox[{"k", "[", "2", "]"}], 
         RowBox[{"k", "[", "3", "]"}], 
         SuperscriptBox[
          RowBox[{"a", "[", 
           RowBox[{"1", ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}], "3"]}], 
        ")"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", "result", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ApplydSMomenta4D", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"JJJmmm", "//", "repsym"}], "//", "Expand"}], ",", "m"}], "]"}],
    "-", "storenumeric"}], "//", "Chop"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Collect", "[", 
   RowBox[{"JJJmmm", ",", 
    RowBox[{"{", 
     RowBox[{"CJJ", ",", 
      RowBox[{"C1", "[", "__", "]"}]}], "}"}], ",", "Simplify"}], "]"}], "//",
   "disp"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.7487817505635138`*^9, 3.748781938830303*^9}, {
   3.7487825203734083`*^9, 3.74878261607743*^9}, {3.748782692298202*^9, 
   3.748782786147744*^9}, {3.74878285207362*^9, 3.748782853671029*^9}, {
   3.748782895079914*^9, 3.7487829553943033`*^9}, {3.748783102604686*^9, 
   3.748783107451272*^9}, {3.748858819630481*^9, 3.748858872303582*^9}, {
   3.748858928509947*^9, 3.748858930534602*^9}, {3.748859427935392*^9, 
   3.7488594524515257`*^9}, {3.74929104589023*^9, 3.749291048082941*^9}, 
   3.749291090509235*^9, {3.74929114519908*^9, 3.749291533539074*^9}, {
   3.749292484563294*^9, 3.749292485405406*^9}, {3.7534453894141617`*^9, 
   3.753445390357348*^9}},ExpressionUUID->"3771d996-91a4-4929-a1c0-\
1099e27aab46"],

Cell["Now --+. First form:", "Text",
 CellChangeTimes->{{3.748782968308869*^9, 3.748782969839082*^9}, {
  3.748860814245521*^9, 
  3.748860815609626*^9}},ExpressionUUID->"ee4af449-010b-4064-a6ef-\
a2a1281854c7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"put", " ", "in", " ", "spinor", " ", "brackets"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"JJJmmp", " ", "=", " ", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"GenDTo4D", "[", 
         RowBox[{
          RowBox[{"JJJamplitudes", "//", "repflatspaceamplitudes"}], ",", 
          RowBox[{"{", 
           RowBox[{"\"\<-\>\"", ",", "\"\<-\>\"", ",", "\"\<+\>\""}], "}"}]}],
          "]"}], "//", "ReduceTo3DSpinorBrackets"}], ",", 
       RowBox[{"{", 
        RowBox[{"CJJ", ",", 
         RowBox[{"C1", "[", "__", "]"}], ",", 
         RowBox[{"a", "[", 
          RowBox[{"1", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}]}], "}"}], ",", 
       "Simplify"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"storenumeric", " ", "=", 
     RowBox[{"ApplydSMomenta4D", "[", 
      RowBox[{
       RowBox[{"JJJmmp", "//", "repsym"}], ",", "m"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"use", " ", "mom", " ", "con", " ", "to", " ", "simplify"}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"JJJmmp", " ", "=", " ", 
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"JJJmmp", "//", "momcon3ptsdSjibilb"}], "//", 
           "momcon3ptsdSjiibl"}], "//", "momcon3ptsdSjiiblb"}], "//", 
         "repsym"}], ",", 
        RowBox[{"{", 
         RowBox[{"CJJ", ",", " ", "C1"}], "}"}], ",", "Simplify"}], "]"}], "//",
       "unrepsym"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ApplydSMomenta4D", "[", 
      RowBox[{
       RowBox[{"JJJmmp", "//", "repsym"}], ",", "m"}], "]"}], "-", 
     "storenumeric"}], "//", "Chop"}], "\[IndentingNewLine]", 
   RowBox[{"JJJmmp", "//", "disp"}]}]}]], "Input",
 CellChangeTimes->{{3.7487829800095387`*^9, 3.7487830247177553`*^9}, {
  3.748859467392715*^9, 3.748859537403761*^9}, {3.748859833225277*^9, 
  3.748859873647627*^9}, {3.748859972739841*^9, 3.748860057012184*^9}, {
  3.748860190844823*^9, 3.7488602355973*^9}, {3.748860431328848*^9, 
  3.748860625672823*^9}, {3.7488606706176662`*^9, 3.748860726651793*^9}, {
  3.748860761599946*^9, 3.748860844486321*^9}, {3.7492925020346212`*^9, 
  3.749292555315035*^9}, {3.753445393885339*^9, 
  3.753445394756813*^9}},ExpressionUUID->"85fa3d18-d6a8-489c-a808-\
d9f7a5da9c70"],

Cell["And other form", "Text",
 CellChangeTimes->{{3.748860861780216*^9, 
  3.748860875775482*^9}},ExpressionUUID->"61715581-16c5-4c7f-b87e-\
7ac305c1f25e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"put", " ", "in", " ", "spinor", " ", "brackets"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"JJJmmp", " ", "=", " ", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"GenDTo4D", "[", 
         RowBox[{
          RowBox[{"JJJamplitudes", "//", "repflatspaceamplitudes"}], ",", 
          RowBox[{"{", 
           RowBox[{"\"\<-\>\"", ",", "\"\<-\>\"", ",", "\"\<+\>\""}], "}"}]}],
          "]"}], "//", "ReduceTo3DSpinorBrackets"}], ",", 
       RowBox[{"{", 
        RowBox[{"CJJ", ",", 
         RowBox[{"C1", "[", "__", "]"}], ",", 
         RowBox[{"a", "[", 
          RowBox[{"1", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}]}], "}"}], ",", 
       "Simplify"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"storenumeric", " ", "=", 
     RowBox[{"ApplydSMomenta4D", "[", 
      RowBox[{
       RowBox[{"JJJmmp", "//", "repsym"}], ",", "m"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"use", " ", "mom", " ", "con", " ", "to", " ", "simplify"}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"JJJmmp", " ", "=", " ", 
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"JJJmmp", "//", "momcon3ptsdSjibilb"}], "//", 
            "momcon3ptsdSjiibl"}], "//", "momcon3ptsdSjiiblb"}], "//", 
          "momcon3ptsdSmmpchangeform"}], "//", "repsym"}], ",", 
        RowBox[{"{", 
         RowBox[{"CJJ", ",", " ", "C1"}], "}"}], ",", "Simplify"}], "]"}], "//",
       "unrepsym"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ApplydSMomenta4D", "[", 
      RowBox[{
       RowBox[{"JJJmmp", "//", "repsym"}], ",", "m"}], "]"}], "-", 
     "storenumeric"}], "//", "Chop"}], "\[IndentingNewLine]", 
   RowBox[{"JJJmmp", "//", "disp"}]}]}]], "Input",
 CellChangeTimes->{{3.748860880734222*^9, 3.748860903924317*^9}, {
   3.748936864251741*^9, 3.74893686436386*^9}, 3.7492923567950573`*^9, {
   3.7492923930203457`*^9, 3.749292478835163*^9}, 3.7492925595906677`*^9, {
   3.753445397661256*^9, 
   3.753445399012806*^9}},ExpressionUUID->"88963bea-c96f-424d-9c48-\
458e160fdd0a"]
}, Closed]],

Cell[CellGroupData[{

Cell["\[LeftAngleBracket]TTT\[RightAngleBracket]  in spinor helicity basis", \
"Section",
 CellChangeTimes->{{3.7473912452012253`*^9, 3.747391246642769*^9}, {
  3.747461441634885*^9, 3.7474614479545727`*^9}, {3.747990264538678*^9, 
  3.747990271311193*^9}, {3.748602403916614*^9, 3.7486024111406612`*^9}, {
  3.749292606388906*^9, 3.749292609899123*^9}, {3.753185947021545*^9, 
  3.753185950711446*^9}},ExpressionUUID->"77aebf74-4a7d-4953-b400-\
2cd894b3f3e3"],

Cell["TTT --- first", "Text",
 CellChangeTimes->{{3.74929307446282*^9, 
  3.749293077455422*^9}},ExpressionUUID->"f456e896-915d-4c94-8d3c-\
a5ba0b9ac872"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"put", " ", "in", " ", "spinor", " ", 
     RowBox[{"brackets", ".", " ", "Add"}], " ", "in", " ", "an", " ", 
     "extra", " ", "variable", " ", "to", " ", "separate", " ", "out", " ", 
     "the", " ", "contact", " ", "term"}], ",", " ", 
    RowBox[{
    "and", " ", "set", " ", "it", " ", "to", " ", "1", " ", "later"}]}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"TTTmmm", " ", "=", " ", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"GenDTo4D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"TTT", "/.", 
            RowBox[{
             RowBox[{"A5", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "\[Rule]", " ", 
             RowBox[{"b", " ", 
              RowBox[{"A5", "[", 
               RowBox[{"1", ",", "2", ",", "3"}], "]"}]}]}]}], "//", 
           "repAsTTT3d"}], ",", 
          RowBox[{"{", 
           RowBox[{"\"\<-\>\"", ",", "\"\<-\>\"", ",", "\"\<-\>\""}], "}"}]}],
          "]"}], "//", "ReduceTo3DSpinorBrackets"}], ",", 
       RowBox[{"{", 
        RowBox[{"CTT", ",", "C1", ",", 
         RowBox[{"a", "[", 
          RowBox[{"1", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}]}], "}"}], ",", 
       "Simplify"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"storenumeric", " ", "=", 
     RowBox[{"ApplydSMomenta4D", "[", 
      RowBox[{
       RowBox[{"TTTmmm", "//", "repsym"}], ",", "m"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"use", " ", "mom", " ", "con", " ", "to", " ", "simplify"}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"TTTmmm", " ", "=", " ", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"TTTmmm", "//", "momcon3ptsdSjibilb"}], "//", 
           "momcon3ptsdSjiibl"}], "//", "momcon3ptsdSjiiblb"}], "//", 
         "momcon3ptsdSjibijb"}], "//", "repsym"}], ",", 
       RowBox[{"{", 
        RowBox[{"CTT", ",", " ", "C1"}], "}"}], ",", "Simplify"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "work", " ", "out", " ", "symmetric", " ", "poly", " ", "decomposition", 
     " ", "for", " ", "coefficient", " ", "and", " ", "put", " ", "back", " ",
      "in"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"TTTmmm", " ", "=", " ", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"SymmetricReduction", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"TTTmmm", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"k", "[", "1", "]"}], 
                    RowBox[{"k", "[", "2", "]"}], 
                    RowBox[{"k", "[", "3", "]"}]}], ")"}], "2"], 
                    SuperscriptBox[
                    RowBox[{"a", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}], "6"]}],
                    ")"}], "/", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"ang", "[", 
                    RowBox[{"1", ",", "2"}], "]"}], 
                    RowBox[{"ang", "[", 
                    RowBox[{"1", ",", "3"}], "]"}], 
                    RowBox[{"ang", "[", 
                    RowBox[{"2", ",", "3"}], "]"}]}], ")"}], "2"]}], ")"}]}], 
               "//", "repsym"}], "//", "Simplify"}], ",", 
             RowBox[{"k", "/@", 
              RowBox[{"{", 
               RowBox[{"1", ",", "2", ",", "3"}], "}"}]}]}], "]"}], "//", 
           "unrepsym"}], "//", "Total"}], "\[IndentingNewLine]", ")"}], 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"ang", "[", 
              RowBox[{"1", ",", "2"}], "]"}], 
             RowBox[{"ang", "[", 
              RowBox[{"1", ",", "3"}], "]"}], 
             RowBox[{"ang", "[", 
              RowBox[{"2", ",", "3"}], "]"}]}], ")"}], "2"], "/", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"k", "[", "1", "]"}], 
               RowBox[{"k", "[", "2", "]"}], 
               RowBox[{"k", "[", "3", "]"}]}], ")"}], "2"], 
            SuperscriptBox[
             RowBox[{"a", "[", 
              RowBox[{"1", ",", 
               RowBox[{"{", 
                RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}], "6"]}], 
           ")"}]}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"CTT", ",", "C1", ",", "b"}], "}"}], ",", "Simplify"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"ApplydSMomenta4D", "[", 
       RowBox[{
        RowBox[{"TTTmmm", "//", "repsym"}], ",", "m"}], "]"}], "-", 
      "storenumeric"}], "/.", 
     RowBox[{"b", "\[Rule]", " ", "1"}]}], "//", "Chop"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "keep", " ", "contact", " ", "piece", " ", "separate", " ", "in", " ", 
     "CTT", " ", "term", " ", "but", " ", "not", " ", "in", " ", "C1", " ", 
     "term"}], "*)"}], "\[IndentingNewLine]", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"TTTmmm", "//", "repsymcontact"}], ")"}], "/.", 
        RowBox[{"b", "\[Rule]", " ", "1"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"CTT", ",", "C1"}], "}"}], ",", "Simplify"}], "]"}], "//", 
     "unrepsym"}], "//", "disp"}]}]}]], "Input",
 CellChangeTimes->{{3.748860880734222*^9, 3.748860903924317*^9}, {
   3.748936864251741*^9, 3.74893686436386*^9}, {3.748943029971199*^9, 
   3.7489431133914127`*^9}, {3.748943310156404*^9, 3.7489434535246363`*^9}, {
   3.748943629832451*^9, 3.748943635215356*^9}, {3.748943669006569*^9, 
   3.748943708421063*^9}, {3.748943761340386*^9, 3.7489438258173847`*^9}, {
   3.749292740021534*^9, 3.749292815327806*^9}, {3.749292849966297*^9, 
   3.7492929960956793`*^9}, {3.749293026955917*^9, 3.749293036394328*^9}, 
   3.749293617562758*^9, {3.75100781392902*^9, 3.751007861565136*^9}, {
   3.751007898371941*^9, 3.751007898644783*^9}, {3.751007969404756*^9, 
   3.751008057807019*^9}, {3.751008315817314*^9, 3.7510083683438997`*^9}, {
   3.7510102851436443`*^9, 3.7510102868077183`*^9}, {3.7534454242933702`*^9, 
   3.753445442841112*^9}},ExpressionUUID->"826232e8-9a97-4ec3-99d6-\
06086542f442"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"put", " ", "in", " ", "spinor", " ", "brackets"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"TTTmmm", " ", "=", " ", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"GenDTo4D", "[", 
         RowBox[{
          RowBox[{"TTT", "//", "repAsTTT3dsimplified"}], ",", 
          RowBox[{"{", 
           RowBox[{"\"\<-\>\"", ",", "\"\<-\>\"", ",", "\"\<-\>\""}], "}"}]}],
          "]"}], "//", "ReduceTo3DSpinorBrackets"}], ",", 
       RowBox[{"{", 
        RowBox[{"CTT", ",", "C1", ",", 
         RowBox[{"a", "[", 
          RowBox[{"1", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}]}], "}"}], ",", 
       "Simplify"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"storenumeric2", " ", "=", 
     RowBox[{"ApplydSMomenta4D", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"TTTmmm", "//", "repJsquared"}], "//", "repsym"}], ",", "m"}],
       "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"use", " ", "mom", " ", "con", " ", "to", " ", "simplify"}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"TTTmmm", " ", "=", " ", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"TTTmmm", "//", "momcon3ptsdSjibilb"}], "//", 
           "momcon3ptsdSjiibl"}], "//", "momcon3ptsdSjiiblb"}], "//", 
         "momcon3ptsdSjibijb"}], "//", "repsym"}], ",", 
       RowBox[{"{", 
        RowBox[{"CTT", ",", " ", "C1"}], "}"}], ",", "Simplify"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "work", " ", "out", " ", "symmetric", " ", "poly", " ", "decomposition", 
     " ", "for", " ", "coefficient", " ", "and", " ", "put", " ", "back", " ",
      "in"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"TTTmmm", " ", "=", " ", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"SymmetricReduction", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"TTTmmm", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"k", "[", "1", "]"}], 
                    RowBox[{"k", "[", "2", "]"}], 
                    RowBox[{"k", "[", "3", "]"}]}], ")"}], "2"], 
                    SuperscriptBox[
                    RowBox[{"a", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}], "6"]}],
                     ")"}], "/", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"ang", "[", 
                    RowBox[{"1", ",", "2"}], "]"}], 
                    RowBox[{"ang", "[", 
                    RowBox[{"1", ",", "3"}], "]"}], 
                    RowBox[{"ang", "[", 
                    RowBox[{"2", ",", "3"}], "]"}]}], ")"}], "2"]}], ")"}]}], 
                "//", "repsym"}], "//", "Simplify"}], ",", 
              RowBox[{"k", "/@", 
               RowBox[{"{", 
                RowBox[{"1", ",", "2", ",", "3"}], "}"}]}]}], "]"}], "//", 
            "unrepsym"}], "//", "Total"}], "\[IndentingNewLine]", ")"}], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"ang", "[", 
               RowBox[{"1", ",", "2"}], "]"}], 
              RowBox[{"ang", "[", 
               RowBox[{"1", ",", "3"}], "]"}], 
              RowBox[{"ang", "[", 
               RowBox[{"2", ",", "3"}], "]"}]}], ")"}], "2"], "/", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], 
                RowBox[{"k", "[", "2", "]"}], 
                RowBox[{"k", "[", "3", "]"}]}], ")"}], "2"], 
             SuperscriptBox[
              RowBox[{"a", "[", 
               RowBox[{"1", ",", 
                RowBox[{"{", 
                 RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}], "6"]}], 
            ")"}]}], ")"}]}], "//", "repJsquared"}], ",", 
       RowBox[{"{", 
        RowBox[{"CTT", ",", "C1"}], "}"}], ",", "Simplify"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ApplydSMomenta4D", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"TTTmmm", "//", "repJsquared"}], "//", "repsym"}], ",", "m"}],
       "]"}], "-", "storenumeric2"}], "//", "Chop"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"TTTmmm", "//", "unrepsym"}], "//", "disp"}]}]}]], "Input",
 CellChangeTimes->{{3.748860880734222*^9, 3.748860903924317*^9}, {
  3.748936864251741*^9, 3.74893686436386*^9}, {3.748943029971199*^9, 
  3.7489431133914127`*^9}, {3.748943310156404*^9, 3.7489434535246363`*^9}, {
  3.748943629832451*^9, 3.748943635215356*^9}, {3.748943669006569*^9, 
  3.748943708421063*^9}, {3.748943761340386*^9, 3.7489438258173847`*^9}, {
  3.749292740021534*^9, 3.749292815327806*^9}, {3.749292849966297*^9, 
  3.7492929960956793`*^9}, {3.749293026955917*^9, 3.749293036394328*^9}, {
  3.749293085159477*^9, 3.7492931678492947`*^9}, {3.7492935791320543`*^9, 
  3.749293601398654*^9}, {3.75077106093635*^9, 3.750771080280802*^9}, {
  3.751010251142827*^9, 3.75101025579976*^9}, {3.7534454519703197`*^9, 
  3.753445452636692*^9}},ExpressionUUID->"f56cc16b-e8ac-45b9-8fdf-\
6b879d497f80"],

Cell["Now look at TTT --+", "Text",
 CellChangeTimes->{{3.750771236031065*^9, 
  3.7507712423081713`*^9}},ExpressionUUID->"3a2827af-5734-4e8f-81e5-\
2352d0717f27"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "true", " ", "statement", " ", "to", " ", "simplfy", " ", "in", " ", 
    "expression"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"mmpreprule", "[", "expr_", "]"}], ":=", " ", 
   RowBox[{"expr", "/.", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"k", "[", "1", "]"}], "3"], "+", 
      SuperscriptBox[
       RowBox[{"k", "[", "2", "]"}], "3"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"k", "[", "2", "]"}], "2"], " ", 
       RowBox[{"k", "[", "3", "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"k", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"k", "[", "3", "]"}], "2"]}], "+", 
      SuperscriptBox[
       RowBox[{"k", "[", "3", "]"}], "3"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"k", "[", "1", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"k", "[", "2", "]"}], "+", 
         RowBox[{"k", "[", "3", "]"}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"k", "[", "1", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"k", "[", "2", "]"}], "2"], "+", 
         RowBox[{
          RowBox[{"k", "[", "2", "]"}], " ", 
          RowBox[{"k", "[", "3", "]"}]}], "+", 
         SuperscriptBox[
          RowBox[{"k", "[", "3", "]"}], "2"]}], ")"}]}]}], "\[Rule]", " ", 
     RowBox[{"unrepsym", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"k", "[", "1", "]"}]}], " ", 
        RowBox[{"k", "[", "2", "]"}], " ", 
        RowBox[{"k", "[", "3", "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k", "[", "1", "]"}], "+", 
          RowBox[{"k", "[", "2", "]"}], "+", 
          RowBox[{"k", "[", "3", "]"}]}], ")"}], "3"], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k", "[", "1", "]"}], "+", 
          RowBox[{"k", "[", "2", "]"}], "+", 
          RowBox[{"k", "[", "3", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], " ", 
           RowBox[{"k", "[", "2", "]"}]}], "+", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], " ", 
           RowBox[{"k", "[", "3", "]"}]}], "+", 
          RowBox[{
           RowBox[{"k", "[", "2", "]"}], " ", 
           RowBox[{"k", "[", "3", "]"}]}]}], ")"}]}]}], 
      "]"}]}]}]}]}]], "Input",ExpressionUUID->"cc040856-ca6e-42ed-a44b-\
1058038d5155"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"put", " ", "in", " ", "spinor", " ", "brackets"}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"TTTmmp", "=", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"GenDTo4D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"TTT", "/.", 
            RowBox[{
             RowBox[{"A5", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], "\[Rule]", " ", 
             RowBox[{"b", " ", 
              RowBox[{"A5", "[", 
               RowBox[{"1", ",", "2", ",", "3"}], "]"}]}]}]}], "//", 
           "repAsTTT3d"}], ",", 
          RowBox[{"{", 
           RowBox[{"\"\<-\>\"", ",", "\"\<-\>\"", ",", "\"\<+\>\""}], "}"}]}],
          "]"}], "//", "ReduceTo3DSpinorBrackets"}], ",", 
       RowBox[{"{", 
        RowBox[{"CTT", ",", "C1", ",", 
         RowBox[{"a", "[", 
          RowBox[{"1", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}]}], "}"}], ",", 
       "Simplify"}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"storenumeric2", "=", 
     RowBox[{"ApplydSMomenta4D", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"TTTmmp", "//", "repJsquared"}], "//", "repsym"}], ",", "m"}],
       "]"}]}], ";"}], "\n", 
   RowBox[{"(*", 
    RowBox[{"use", " ", "mom", " ", "con", " ", "to", " ", "simplify"}], 
    "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"TTTmmp", "=", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"TTTmmp", "//", "momcon3ptsdSjibilb"}], "//", 
            "momcon3ptsdSjiibl"}], "//", "momcon3ptsdSjiiblb"}], "//", 
          "momcon3ptsdSjibijb"}], "//", "momcon3ptsdSjiibl"}], "//", 
        "repsym"}], ",", 
       RowBox[{"{", 
        RowBox[{"CTT", ",", "C1"}], "}"}], ",", "Simplify"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"ApplydSMomenta4D", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"TTTmmp", "//", "repJsquared"}], "//", "repsym"}], ",", 
        "m"}], "]"}], "-", "storenumeric2"}], "/.", 
     RowBox[{"b", "\[Rule]", " ", "1"}]}], "//", "Chop"}], "\n", 
   RowBox[{
    RowBox[{"TTTmmp", " ", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Collect", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"TTTmmp", "/.", 
           RowBox[{"C1", "\[Rule]", " ", "0"}]}], ")"}], ",", "b", ",", 
         "Simplify"}], "]"}], "//", 
       RowBox[{"unrepsym", "+", 
        RowBox[{"(", 
         RowBox[{"Simplify", "[", 
          RowBox[{"TTTmmp", "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"CTT", "\[Rule]", "0"}], ",", " ", 
             RowBox[{"b", "\[Rule]", "  ", "1"}]}], "}"}]}], "]"}], ")"}]}]}],
       "//", "mmpreprule"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"TTTmmp", "/.", 
     RowBox[{"b", "\[Rule]", " ", "1"}]}], "//", "disp"}]}]}]], "Input",
 CellChangeTimes->{{3.75077127525408*^9, 3.750771321377614*^9}, {
  3.750771363321548*^9, 3.750771441692819*^9}, {3.7507715768013353`*^9, 
  3.7507716234164953`*^9}, {3.751008555750327*^9, 3.751008621750457*^9}, {
  3.7510086866517363`*^9, 3.75100880152931*^9}, {3.7510100732360477`*^9, 
  3.7510100838856287`*^9}, {3.751011281194055*^9, 3.751011305637609*^9}, {
  3.7510113483430843`*^9, 3.751011349172022*^9}, {3.753445460546554*^9, 
  3.753445500839904*^9}},ExpressionUUID->"11109591-5725-40ef-a42b-\
d79093ea9542"],

Cell["And finally look at the other form using no barred labels", "Text",
 CellChangeTimes->{{3.753445537607333*^9, 
  3.753445551759342*^9}},ExpressionUUID->"fb67c5f4-5205-44a3-b7a0-\
5c5481e91031"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"TTTmmp", "//", "momcon3ptsdSmmpchangeform"}], "//", 
         "momcon3ptsdSmmpchangeform"}], "//", "unrepsym"}], ",", "b", ",", 
       "Simplify"}], "]"}], "//", "unrepJsquared"}], ")"}], "/.", 
   RowBox[{"b", "\[Rule]", " ", "1"}]}], "//", "disp"}]], "Input",
 CellChangeTimes->{{3.750771450409788*^9, 3.750771510756*^9}, {
   3.7510104741225758`*^9, 3.75101048735213*^9}, 3.751010552376286*^9, {
   3.751010672728177*^9, 3.7510106787581053`*^9}, 3.751010737823662*^9, {
   3.751011060226821*^9, 3.751011073454125*^9}, {3.7510111449833508`*^9, 
   3.75101114518544*^9}, {3.7510113420891037`*^9, 
   3.751011365956299*^9}},ExpressionUUID->"5f04eccc-4eed-4ae1-9f1a-\
6ab7480edf20"]
}, Closed]],

Cell[CellGroupData[{

Cell["\[LeftAngleBracket]JJO\[RightAngleBracket]  in spinor helicity basis", \
"Section",
 CellChangeTimes->{{3.753186106279046*^9, 3.753186107944682*^9}, {
  3.755876897438531*^9, 
  3.7558768976186543`*^9}},ExpressionUUID->"05666560-b20e-4fe9-b601-\
4f6b84fa40d9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"GenDTo4D", "[", " ", 
          RowBox[{
           RowBox[{"JJO", "//", "repAsJJO3d"}], ",", 
           RowBox[{"{", 
            RowBox[{"\"\<-\>\"", ",", "\"\<-\>\""}], "}"}]}], "]"}], "//", 
         "ReduceTo3DSpinorBrackets"}], "//", "momcon3ptsdSjiibl"}], "//", 
       "repsym"}], "//", "Simplify"}], "//", "unrepsym"}], ")"}], "/.", 
   RowBox[{
    RowBox[{
     RowBox[{"k", "[", "1", "]"}], "+", 
     RowBox[{"k", "[", "2", "]"}]}], "\[Rule]", " ", 
    RowBox[{
     RowBox[{"a", "[", 
      RowBox[{"1", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}], " ", "-", 
     RowBox[{"k", "[", "3", "]"}]}]}]}], "//", "disp"}]], "Input",
 CellChangeTimes->{{3.7492959952727118`*^9, 3.749296070048296*^9}, {
  3.7494600314797487`*^9, 3.749460037117404*^9}, {3.752835203714686*^9, 
  3.752835205048918*^9}, {3.752835367739911*^9, 3.752835370327078*^9}, {
  3.7558769057877283`*^9, 3.75587692822254*^9}, {3.755876996485417*^9, 
  3.755877021121827*^9}},ExpressionUUID->"351acabe-4511-43ad-afab-\
7a89b1e3d459"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"GenDTo4D", "[", 
        RowBox[{
         RowBox[{"JJO", "//", "repAsJJO3d"}], ",", 
         RowBox[{"{", 
          RowBox[{"\"\<-\>\"", ",", "\"\<+\>\""}], "}"}]}], "]"}], "//", 
       "ReduceTo3DSpinorBrackets"}], "//", "momcon3ptsdSjiibl"}], "//", 
     "momcon3ptsdSjiiblb"}], "//", "repsym"}], "//", "Simplify"}], "//", 
  "disp"}]], "Input",
 CellChangeTimes->{{3.7495508504947853`*^9, 3.749550872542337*^9}, {
   3.752835219846219*^9, 3.7528352237635393`*^9}, {3.753186030812492*^9, 
   3.753186091698749*^9}, 
   3.755876948132642*^9},ExpressionUUID->"3633d992-8f12-4f3f-b53b-\
9b9863a2287b"]
}, Closed]],

Cell[CellGroupData[{

Cell["\[LeftAngleBracket]TTO\[RightAngleBracket]  in spinor helicity basis", \
"Section",
 CellChangeTimes->{{3.753186106279046*^9, 
  3.753186107944682*^9}},ExpressionUUID->"322e1bb2-5b8c-4268-a7a6-\
4e4e726d7e7f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"GenDTo4D", "[", " ", 
        RowBox[{"TTOsimplified", ",", 
         RowBox[{"{", 
          RowBox[{"\"\<-\>\"", ",", "\"\<-\>\""}], "}"}]}], "]"}], "//", 
       "ReduceTo3DSpinorBrackets"}], "//", "momcon3ptsdSjiibl"}], "//", 
     "repsym"}], "//", "Simplify"}], "//", "unrepsym"}], "//", 
  "disp"}]], "Input",
 CellChangeTimes->{{3.7492959952727118`*^9, 3.749296070048296*^9}, {
  3.7494600314797487`*^9, 3.749460037117404*^9}, {3.752835203714686*^9, 
  3.752835205048918*^9}, {3.752835367739911*^9, 
  3.752835370327078*^9}},ExpressionUUID->"dd5441d1-5f9b-47e0-9615-\
e7aca6db0dcb"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"GenDTo4D", "[", 
        RowBox[{"TTOsimplified", ",", 
         RowBox[{"{", 
          RowBox[{"\"\<-\>\"", ",", "\"\<+\>\""}], "}"}]}], "]"}], "//", 
       "ReduceTo3DSpinorBrackets"}], "//", "momcon3ptsdSjiibl"}], "//", 
     "momcon3ptsdSjiiblb"}], "//", "repsym"}], "//", "Simplify"}], "//", 
  "disp"}]], "Input",
 CellChangeTimes->{{3.7495508504947853`*^9, 3.749550872542337*^9}, {
  3.752835219846219*^9, 3.7528352237635393`*^9}, {3.753186030812492*^9, 
  3.753186091698749*^9}},ExpressionUUID->"2c5cd7a3-2ec9-4866-a996-\
4bff17da671e"]
}, Closed]]
},
WindowSize->{1024, 489},
WindowMargins->{{0, Automatic}, {Automatic, 29}},
Magnification:>1.5 Inherited,
FrontEndVersion->"11.1 for Linux x86 (64-bit) (April 18, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[422, 15, 384, 5, 150, "Section", "ExpressionUUID" -> \
"ca081670-9e5c-4568-83d3-6fe8fa14bf87"],
Cell[809, 22, 23296, 619, 3745, "Input", "ExpressionUUID" -> \
"7642321e-d9c3-4013-adf6-1225627924f1"]
}, Closed]],
Cell[CellGroupData[{
Cell[24142, 646, 203, 3, 127, "Section", "ExpressionUUID" -> \
"4b057d5b-ad09-45a2-a593-4e1c8a5504b0"],
Cell[24348, 651, 22030, 611, 4716, "Input", "ExpressionUUID" -> \
"8697cadd-3479-43ed-af44-81beba3af238"],
Cell[46381, 1264, 26898, 709, 3714, "Input", "ExpressionUUID" -> \
"cf0181ea-6c9d-480f-919c-43c6e7db181e"]
}, Closed]],
Cell[CellGroupData[{
Cell[73316, 1978, 278, 4, 74, "Section", "ExpressionUUID" -> \
"1ee7e02d-0b11-4309-a56b-dea372bec7f4"],
Cell[73597, 1984, 187, 3, 69, "Text", "ExpressionUUID" -> \
"f728fe25-7a32-4cf8-8143-6c015d32d646"],
Cell[73787, 1989, 8746, 272, 1512, "Input", "ExpressionUUID" -> \
"2e7a07d4-e1a3-40e0-bbab-e8db98ccb840"],
Cell[82536, 2263, 171, 3, 69, "Text", "ExpressionUUID" -> \
"ad2c6d9e-b296-4758-bde4-07dab5c69695"],
Cell[82710, 2268, 4779, 136, 673, "Input", "ExpressionUUID" -> \
"ec4b83cb-9086-45b3-88dc-a3b19f4e6e58"]
}, Closed]],
Cell[CellGroupData[{
Cell[87526, 2409, 747, 12, 128, "Section", "ExpressionUUID" -> \
"d5430c03-386e-4157-a693-d47136edd554"],
Cell[88276, 2423, 1291, 22, 274, "Text", "ExpressionUUID" -> \
"4b67a7f0-ec03-49b7-aaba-47bd532d2cb7"],
Cell[89570, 2447, 2494, 67, 215, "Input", "ExpressionUUID" -> \
"a327abac-df76-4eec-8161-ba6b24b57554"],
Cell[92067, 2516, 5365, 111, 1508, "Input", "ExpressionUUID" -> \
"5845a3d3-946e-4477-b7ef-2db92f95d851"],
Cell[97435, 2629, 7863, 167, 2327, "Input", "ExpressionUUID" -> \
"807d30be-1b95-40e2-aac1-65c10766b15f"],
Cell[105301, 2798, 28006, 731, 2090, "Input", "ExpressionUUID" -> \
"e1110572-30e8-4367-9856-b7f9975d308c"],
Cell[133310, 3531, 1964, 58, 149, "Input", "ExpressionUUID" -> \
"d978ea77-9e38-4d2c-ab02-4d18d6eb0159"],
Cell[135277, 3591, 12544, 332, 1576, "Input", "ExpressionUUID" -> \
"10d8729e-9f39-4496-b2c2-1208a167db75"]
}, Closed]],
Cell[CellGroupData[{
Cell[147858, 3928, 482, 7, 75, "Section", "ExpressionUUID" -> \
"cb99b0e8-016b-467d-ac41-991e5cdc3a98"],
Cell[148343, 3937, 294, 6, 112, "Text", "ExpressionUUID" -> \
"64975bcb-254b-431e-a3af-ac2e9f07ceae"],
Cell[148640, 3945, 10327, 256, 1692, "Input", "ExpressionUUID" -> \
"6de7561c-b300-4191-a977-fbbc9e6b193e"]
}, Closed]],
Cell[CellGroupData[{
Cell[159004, 4206, 409, 8, 129, "Section", "ExpressionUUID" -> \
"7755f2cd-7aa8-43f1-972f-79822ef0e07d"],
Cell[159416, 4216, 185, 4, 154, "Input", "ExpressionUUID" -> \
"f41f297e-3a13-4f93-8df3-16d9aaddb9fc"],
Cell[159604, 4222, 14545, 389, 1984, "Input", "ExpressionUUID" -> \
"05f7be55-e237-44df-9d1b-56046bd61a1b"],
Cell[174152, 4613, 286, 7, 103, "Text", "ExpressionUUID" -> \
"6f7e39cd-6bb9-4d38-ace2-86a78f13f7e6"],
Cell[174441, 4622, 1866, 48, 379, "Input", "ExpressionUUID" -> \
"c43e2fe7-9390-4654-b890-cf94ed1c84dd"],
Cell[176310, 4672, 192, 3, 103, "Text", "ExpressionUUID" -> \
"b3bee300-9370-4945-a518-97c7d18d8d85"],
Cell[176505, 4677, 204, 5, 154, "Input", "ExpressionUUID" -> \
"74b3657a-7b57-414d-ba39-07efe66cc9fa"]
}, Closed]],
Cell[CellGroupData[{
Cell[176746, 4687, 356, 6, 74, "Section", "ExpressionUUID" -> \
"fb071d3d-d13a-40e9-9115-72c4f6362948"],
Cell[177105, 4695, 9923, 266, 2013, "Input", "ExpressionUUID" -> \
"982c04d7-4844-46df-856e-9bc1d83f1091"]
}, Closed]],
Cell[CellGroupData[{
Cell[187065, 4966, 357, 6, 75, "Section", "ExpressionUUID" -> \
"a1a1bce9-dc72-40d1-8e02-e5ea6bbaa70c"],
Cell[187425, 4974, 222, 5, 103, "Text", "ExpressionUUID" -> \
"949916fd-ccfd-4661-ae87-2e248442ea3f"],
Cell[187650, 4981, 554, 16, 231, "Input", "ExpressionUUID" -> \
"59619f61-2339-4836-b6a9-37d8160e031e"],
Cell[188207, 4999, 175, 3, 103, "Text", "ExpressionUUID" -> \
"f7ab1202-52e1-4bc1-9b90-8e2ffadd448f"],
Cell[188385, 5004, 1598, 43, 478, "Input", "ExpressionUUID" -> \
"b83de8fa-3de9-4b57-9199-91902c3f7536"],
Cell[189986, 5049, 184, 3, 103, "Text", "ExpressionUUID" -> \
"337d99d6-6841-4ac4-b059-110826b31fa7"],
Cell[190173, 5054, 649, 15, 231, "Input", "ExpressionUUID" -> \
"953250a7-cd6b-4a83-84ae-e377831daae7"]
}, Closed]],
Cell[CellGroupData[{
Cell[190859, 5074, 620, 9, 128, "Section", "ExpressionUUID" -> \
"f79a350d-1e53-49b1-a20c-44400879c4b3"],
Cell[191482, 5085, 198, 3, 103, "Text", "ExpressionUUID" -> \
"f99810aa-b004-4c7a-96c8-80784f005942"],
Cell[191683, 5090, 888, 22, 528, "Input", "ExpressionUUID" -> \
"cbb66d70-2185-4fd4-a094-a5645e7d7114"],
Cell[192574, 5114, 245, 4, 103, "Text", "ExpressionUUID" -> \
"9e3a6bb4-4526-4b84-a82c-b113df48210f"],
Cell[192822, 5120, 2069, 55, 924, "Input", "ExpressionUUID" -> \
"5f9b7927-9fc5-47d9-975b-03557f76df77"],
Cell[194894, 5177, 189, 3, 103, "Text", "ExpressionUUID" -> \
"342ccf71-cebb-49da-bde1-5e2ab84cba5f"],
Cell[195086, 5182, 3821, 100, 1095, "Input", "ExpressionUUID" -> \
"f6e103bc-795c-4bb7-ad19-597a6162edc5"],
Cell[198910, 5284, 178, 3, 103, "Text", "ExpressionUUID" -> \
"74e53a99-6c91-4ecb-8bf2-19a0e5270db2"],
Cell[199091, 5289, 256, 7, 154, "Input", "ExpressionUUID" -> \
"a91c80a4-3d31-48a2-a634-2c258ba57521"],
Cell[199350, 5298, 283, 7, 103, "Text", "ExpressionUUID" -> \
"641bb24d-c937-41f5-8972-f56d939f8372"],
Cell[199636, 5307, 2923, 70, 676, "Input", "ExpressionUUID" -> \
"eec2bef3-b5d4-4557-9d55-6b2da4f1e083"],
Cell[202562, 5379, 176, 3, 103, "Text", "ExpressionUUID" -> \
"5bb0f099-470e-4e36-a369-088b69cf4fef"],
Cell[202741, 5384, 5033, 118, 949, "Input", "ExpressionUUID" -> \
"5f046c0b-ea45-412e-9ab1-256279170028"]
}, Closed]],
Cell[CellGroupData[{
Cell[207811, 5507, 268, 5, 75, "Section", "ExpressionUUID" -> \
"36859cdc-c84a-48a4-8485-4d162ff472d3"],
Cell[208082, 5514, 220, 5, 103, "Text", "ExpressionUUID" -> \
"55b13e68-7ced-45fb-8f46-8379967cae59"],
Cell[208305, 5521, 683, 18, 231, "Input", "ExpressionUUID" -> \
"89036c48-7ead-45a6-b692-3ae5f4985418"],
Cell[208991, 5541, 247, 4, 103, "Text", "ExpressionUUID" -> \
"9c64824f-add3-482b-83bc-874bf0a7eb4b"],
Cell[209241, 5547, 2238, 61, 549, "Input", "ExpressionUUID" -> \
"e08bcc81-f039-46d3-8ebf-804d00a8d1bf"]
}, Closed]],
Cell[CellGroupData[{
Cell[211516, 5613, 298, 4, 127, "Section", "ExpressionUUID" -> \
"5d92b12a-8bc2-40e0-bbbb-f99b63769622"],
Cell[211817, 5619, 620, 11, 172, "Text", "ExpressionUUID" -> \
"ee622fe8-1473-4f38-9e75-f5ec83e57afa"],
Cell[212440, 5632, 1735, 51, 531, "Input", "ExpressionUUID" -> \
"f7843cc7-f959-4d66-aeca-d179ebe11803"],
Cell[214178, 5685, 240, 6, 103, "Text", "ExpressionUUID" -> \
"18adbe06-0bf6-4300-806b-c5c7aa195c9b"],
Cell[214421, 5693, 2843, 72, 900, "Input", "ExpressionUUID" -> \
"5d31a4b8-5ad7-4ec9-8274-4627ba8ce791"],
Cell[217267, 5767, 317, 6, 103, "Text", "ExpressionUUID" -> \
"51110395-3de5-4b01-82bc-b660b353303c"],
Cell[217587, 5775, 988, 25, 231, "Input", "ExpressionUUID" -> \
"6813095e-96fe-402b-803c-779f9353adde"],
Cell[218578, 5802, 180, 3, 103, "Text", "ExpressionUUID" -> \
"b8aa8eb9-190e-46dc-8542-becec72f3733"],
Cell[218761, 5807, 1535, 40, 528, "Input", "ExpressionUUID" -> \
"a584192e-136f-4868-ba57-0d94a6ee4ca9"]
}, Closed]],
Cell[CellGroupData[{
Cell[220333, 5852, 242, 4, 75, "Section", "ExpressionUUID" -> \
"da02254f-2790-45d0-ae08-2986fd0ea4a5"],
Cell[220578, 5858, 244, 4, 103, "Text", "ExpressionUUID" -> \
"749df2ab-828c-456f-a42f-ab1eb2712cb5"],
Cell[220825, 5864, 5134, 136, 1462, "Input", "ExpressionUUID" -> \
"3771d996-91a4-4929-a1c0-1099e27aab46"],
Cell[225962, 6002, 211, 4, 103, "Text", "ExpressionUUID" -> \
"ee4af449-010b-4064-a6ef-a2a1281854c7"],
Cell[226176, 6008, 2533, 63, 825, "Input", "ExpressionUUID" -> \
"85fa3d18-d6a8-489c-a808-d9f7a5da9c70"],
Cell[228712, 6073, 156, 3, 103, "Text", "ExpressionUUID" -> \
"61715581-16c5-4c7f-b87e-7ac305c1f25e"],
Cell[228871, 6078, 2355, 61, 900, "Input", "ExpressionUUID" -> \
"88963bea-c96f-424d-9c48-458e160fdd0a"]
}, Closed]],
Cell[CellGroupData[{
Cell[231263, 6144, 460, 7, 75, "Section", "ExpressionUUID" -> \
"77aebf74-4a7d-4953-b400-2cd894b3f3e3"],
Cell[231726, 6153, 154, 3, 103, "Text", "ExpressionUUID" -> \
"f456e896-915d-4c94-8d3c-a5ba0b9ac872"],
Cell[231883, 6158, 6991, 175, 1611, "Input", "ExpressionUUID" -> \
"826232e8-9a97-4ec3-99d6-06086542f442"],
Cell[238877, 6335, 5866, 145, 1473, "Input", "ExpressionUUID" -> \
"f56cc16b-e8ac-45b9-8fdf-6b879d497f80"],
Cell[244746, 6482, 163, 3, 103, "Text", "ExpressionUUID" -> \
"3a2827af-5734-4e8f-81e5-2352d0717f27"],
Cell[244912, 6487, 2552, 74, 474, "Input", "ExpressionUUID" -> \
"cc040856-ca6e-42ed-a44b-1058038d5155"],
Cell[247467, 6563, 3591, 95, 1270, "Input", "ExpressionUUID" -> \
"11109591-5725-40ef-a42b-d79093ea9542"],
Cell[251061, 6660, 199, 3, 103, "Text", "ExpressionUUID" -> \
"fb67c5f4-5205-44a3-b7a0-5c5481e91031"],
Cell[251263, 6665, 843, 19, 231, "Input", "ExpressionUUID" -> \
"5f04eccc-4eed-4ae1-9f1a-6ab7480edf20"]
}, Closed]],
Cell[CellGroupData[{
Cell[252143, 6689, 266, 5, 75, "Section", "ExpressionUUID" -> \
"05666560-b20e-4fe9-b601-4f6b84fa40d9"],
Cell[252412, 6696, 1198, 31, 149, "Input", "ExpressionUUID" -> \
"351acabe-4511-43ad-afab-7a89b1e3d459"],
Cell[253613, 6729, 709, 19, 116, "Input", "ExpressionUUID" -> \
"3633d992-8f12-4f3f-b53b-9b9863a2287b"]
}, Closed]],
Cell[CellGroupData[{
Cell[254359, 6753, 215, 4, 75, "Section", "ExpressionUUID" -> \
"322e1bb2-5b8c-4268-a7a6-4e4e726d7e7f"],
Cell[254577, 6759, 695, 18, 154, "Input", "ExpressionUUID" -> \
"dd5441d1-5f9b-47e0-9615-e7aca6db0dcb"],
Cell[255275, 6779, 651, 17, 154, "Input", "ExpressionUUID" -> \
"2c5cd7a3-2ec9-4866-a996-4bff17da671e"]
}, Closed]]
}
]
*)


